Cosmological Horizons, Uncertainty Principle and Maximum Length Quantum Mechanics

The cosmological particle horizon is the maximum measurable length in the Universe. The existence of such a maximum observable length scale implies a modification of the quantum uncertainty principle. Thus due to non-locality of quantum mechanics, the global properties of the Universe could produce a signature on the behaviour of local quantum systems. A Generalized Uncertainty Principle (GUP) that is consistent with the existence of such a maximum observable length scale $l_{max}$ is $\Delta x \Delta p \geq \frac{\hbar}{2}\;\frac{1}{1-\alpha \Delta x^2}$ where $\alpha = l_{max}^{-2}\simeq (H_0/c)^2$ ($H_0$ is the Hubble parameter and $c$ is the speed of light). In addition to the existence of a maximum measurable length $l_{max}=\frac{1}{\sqrt \alpha}$, this form of GUP implies also the existence of a minimum measurable momentum $p_{min}=\frac{3 \sqrt{3}}{4}\hbar \sqrt{\alpha}$. Using appropriate representation of the position and momentum quantum operators we show that the spectrum of the one dimensional harmonic oscillator becomes $\bar{\mathcal{E}}_n=2n+1+\lambda_n \bar{\alpha}$ where $\bar{\mathcal{E}}_n\equiv 2E_n/\hbar \omega$ is the dimensionless properly normalized $n^{th}$ energy level, $\bar{\alpha}$ is a dimensionless parameter with $\bar{\alpha}\equiv \alpha \hbar/m \omega$ and $\lambda_n\sim n^2$ for $n\gg 1$ (we show the full form of $\lambda_n$ in the text). For a typical vibrating diatomic molecule and $l_{max}=c/H_0$ we find $\bar{\alpha}\sim 10^{-77}$ and therefore for such a system, this effect is beyond reach of current experiments. However, this effect could be more important in the early universe and could produce signatures in the primordial perturbation spectrum induced by quantum fluctuations of the inflaton field.

==> max-len-qm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    487684,       9799]
NotebookOptionsPosition[    485088,       9715]
NotebookOutlinePosition[    485434,       9730]
CellTagsIndexPosition[    485391,       9727]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    StyleBox[
     RowBox[{"FindRoot", "::", "brmp"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NDSolve", "::", "ndsz"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    RowBox[{"FindRoot", "::", "lstol"}], ",", 
    RowBox[{"FindRoot", "::", "cvmit"}]}], 
   StyleBox["]", "MessageName"]}], 
  StyleBox[";", "MessageName"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6954552670267887`*^9, 3.695455274076912*^9}, {
  3.69823148727837*^9, 3.6982314878252707`*^9}, {3.698231519398717*^9, 
  3.6982315255630884`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"envalue", "[", 
   RowBox[{"a0_", ",", "n0_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "a0"}], ",", 
      RowBox[{"n", "=", "n0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "''"}], "[", "p", "]"}], " ", "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "p", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}], "^", "2"}], "   ", 
        RowBox[{"(", 
         RowBox[{"en", " ", "-", " ", 
          RowBox[{"p", "^", "2"}]}], ")"}], 
        RowBox[{"u", "[", "p", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "a", "]"}]}], "-", "0.0001"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wavefunc", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"eqn", "[", "en", "]"}], " ", "==", " ", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", "  ", "0"}], ",", " ", "\n",
           "\t\t\t\t\t", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "'"}], "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", " ", "1"}]}], "}"}], ",", 
        " ", "u", ",", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", " ", 
          RowBox[{"-", "L"}], ",", " ", "0"}], "}"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{"u", "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"solprime", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acr", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "n1"}], "+", "1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5", "+", 
               RowBox[{"n1", 
                RowBox[{"(", 
                 RowBox[{"n1", "+", "1"}], ")"}]}]}], ")"}], " ", "a1"}]}], "==", 
           RowBox[{"0.5", "+", 
            RowBox[{"5.5", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n1", "+", "1"}], ")"}], "^", "2"}], "  ", "a1"}]}]}], 
          ",", "a1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", " ", 
       RowBox[{"n1", "\[Rule]", "n"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "acr"}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5", "+", 
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "a"}]}]}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{"0.5", "+", 
         RowBox[{"5.5", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "a"}]}]}]}], 
      "]"}], ";", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "these", " ", "values", " ", "of", " ", "test", " ", "eigenvalues", " ",
        "ent", " ", "were", " ", "obtained", " ", "after", " ", "extensive", 
       " ", "testing", " ", "and", " ", "they", " ", "work", " ", "as", " ", 
       "is", " ", "seen", " ", "below"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "n", "]"}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"solprime", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", "evalue"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6951119929239473`*^9, 3.6951120064741545`*^9}, {
   3.6951121092936087`*^9, 3.695112112730246*^9}, {3.6952960553610773`*^9, 
   3.695296133291483*^9}, 3.695296225325363*^9, {3.6952962598080626`*^9, 
   3.695296262538741*^9}, {3.695297565353939*^9, 3.695297649273241*^9}, {
   3.695299033576536*^9, 3.6952990390459633`*^9}, {3.6952991770897026`*^9, 
   3.6952991900933657`*^9}, {3.695300194998332*^9, 3.695300219559492*^9}, {
   3.695300995181584*^9, 3.6953010402787175`*^9}, {3.6953013550729504`*^9, 
   3.6953013833396254`*^9}, 3.6953696088366203`*^9, {3.6953697188057594`*^9, 
   3.695369742255728*^9}, {3.6954508218464985`*^9, 3.695450849431148*^9}, {
   3.6954509140847425`*^9, 3.695450935584408*^9}, {3.695451218640961*^9, 
   3.6954512580892982`*^9}, {3.695452363580509*^9, 3.6954524146822586`*^9}, 
   3.6954531491738853`*^9, {3.69545340028376*^9, 3.695453452698884*^9}, {
   3.695453492216535*^9, 3.695453500584532*^9}, {3.695457100697163*^9, 
   3.695457113015122*^9}, {3.70157540113521*^9, 3.7015755532718596`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taben", "[", 
   RowBox[{"a01_", ",", "a02_", ",", "n0_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "=", "a01"}], ",", 
      RowBox[{"a2", "=", "a02"}], ",", 
      RowBox[{"n", "=", "n0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"imax", "=", "50"}], ";", "\[IndentingNewLine]", 
     RowBox[{"da", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a2", "-", "a1"}], ")"}], "/", "imax"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tabsol1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "+", 
           RowBox[{"i", " ", "da"}]}], ",", 
          RowBox[{"envalue", "[", 
           RowBox[{
            RowBox[{"a1", "+", 
             RowBox[{"i", " ", "da"}]}], ",", "n"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tabsol", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"2", " ", "n"}], "+", "1"}]}], "}"}], "}"}], ",", 
        "tabsol1"}], "]"}]}], ";", "\[IndentingNewLine]", "tabsol"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6951082623688087`*^9, 3.6951083574804993`*^9}, {
   3.6951087423090444`*^9, 3.6951088197961445`*^9}, {3.695109255902667*^9, 
   3.6951094208704557`*^9}, {3.695110500071652*^9, 3.695110526869797*^9}, {
   3.695296730981455*^9, 3.6952967358938026`*^9}, {3.6952980395016766`*^9, 
   3.6952980472166967`*^9}, {3.6953010694630365`*^9, 3.695301074861294*^9}, {
   3.6954531880251026`*^9, 3.6954531893885636`*^9}, 3.6954569123058786`*^9, {
   3.6954779986323304`*^9, 3.695478049633873*^9}, {3.6954782168617764`*^9, 
   3.6954782344621553`*^9}, {3.695478444754125*^9, 3.6954784488066244`*^9}, {
   3.695478636356936*^9, 3.6954786389263153`*^9}, {3.7015755975405083`*^9, 
   3.7015756645677767`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"amax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "ac", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ac", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "n"}], "+", "1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.5", "+", 
          RowBox[{"n", 
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "a1"}]}], "==", 
      RowBox[{"0.5", "+", 
       RowBox[{"5.5", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "a1"}]}]}], ",", 
     "a1"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6954565144149036`*^9, 3.69545651781322*^9}, {
  3.695456792687842*^9, 3.6954567938873777`*^9}, {3.6954570376745186`*^9, 
  3.6954570582399664`*^9}, {3.7015756772312155`*^9, 3.7015757028706017`*^9}, {
  3.7015757636153345`*^9, 3.70157576413076*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plfitlow", "[", "n_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", "n"}], "+", "1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.5", "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "a"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      RowBox[{"ac", "[", "n", "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plfithigh", "[", "n_", "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"0.5", "+", 
     RowBox[{"5.5", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "a"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"ac", "[", "n", "]"}], ",", "amax"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.695455942497819*^9, 3.6954559730286713`*^9}, {
  3.6954560141437817`*^9, 3.6954560336769533`*^9}, {3.6954562608982396`*^9, 
  3.6954562886670866`*^9}, {3.6954565233440256`*^9, 3.6954565243110123`*^9}, {
  3.695456688181099*^9, 3.6954566990177107`*^9}, {3.695456888955701*^9, 
  3.6954568904081373`*^9}, {3.7015757123118024`*^9, 3.701575745774268*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen1", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "0"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "1"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.695468140596262*^9}, {3.7015758935671988`*^9, 3.701575894867693*^9}, {
   3.7015775097727957`*^9, 3.7015775232245016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"enbeta012", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen1", ",", 
    RowBox[{"plfitlow", "[", "2", "]"}], ",", 
    RowBox[{"plfithigh", "[", "2", "]"}], ",", 
    RowBox[{"plfitlow", "[", "1", "]"}], ",", 
    RowBox[{"plfithigh", "[", "1", "]"}], ",", 
    RowBox[{"plfitlow", "[", "0", "]"}], ",", 
    RowBox[{"plfithigh", "[", "0", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", "50"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=1\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "15"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=2\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "36"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<enbeta012.pdf\>\"", ",", "enbeta012", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.6954681828907027`*^9}, 3.6954721337515326`*^9, {3.6982309747173147`*^9, 
   3.69823097632205*^9}, {3.698231009824272*^9, 3.6982310579282856`*^9}, {
   3.7015759017518177`*^9, 3.701575919766839*^9}, 3.70157630568248*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAADwP/yp8dJN
YlA/6ItjOg0C8D9B9nr3x3uVP57yVXGsLPA/8WjjiLX4pD+oS1S7KlvwP8JW
CRaHM68/mnOB8XCU8D9JopdRLLe0P7F6mRBg7vA/MZkqGJXUuT9KgS1jNnvx
PxqQvd798b4/EfSUIUg98j+BQ6hSswfCP4VNltTqLfM/9b7xtWeWxD87HPZ6
akT0P2k6OxkcJcc/BgLlH+l49T/dtYR80LPJP//Q1rcNxfY/UTHO34RCzD8W
XdMK7SP4P8asF0M50c4/yrKUDsOR+T8dlDDT9q/QP8yOIg2tC/s/11HVBFH3
0T9t3UxWcY/8P5EPejarPtM/4KoAf1Qb/j9LzR5oBYbUP5GsOPH5rf8/BYvD
mV/N1T/MvKFWJqMAQL9IaMu5FNc/7K3fRbdxAUB5Bg39E1zYPzEy/MBVQgJA
M8SxLm6j2T8Q03ktuBQDQO2BVmDI6to/AhVy5KHoA0CnP/uRIjLcP4gPx2Hg
vQRAYf2fw3x53T+oRHGBSZQFQBy7RPXWwN4/9QXTm7lrBkBrvHSTGATgP0BA
73cSRAdASBtHrMWn4D/7SkRGOh0IQCV6GcVyS+E/1KTO6Br3CEAC2evdH+/h
P9BuFyah0QlA3ze+9syS4j9VuLVwvKwKQLyWkA96NuM/JR5FUF6IC0CZ9WIo
J9rjP1efiRl6ZAxAdlQ1QdR95D/qedepBEENQFOzB1qBIeU/UERmL/QdDkAw
EtpyLsXlP9dDPvM/+w5ADXGsi9to5j/YY+oq4NgPQOrPfqSIDOc/5vNoCGdb
EEDHLlG9NbDnP/IYb7qByhBApI0j1uJT6D+MY/BQvTkRQIHs9e6P9+g/WdU/
ZRepEUBeS8gHPZvpPyGmF7aNGBJAO6qaIOo+6j+v4JQ0HogSQBgJbTmX4uo/
I1x5Asf3EkD1Zz9SRIbrP/KnsH6GZxNA0sYRa/Ep7D/KwL0eW9cTQK8l5IOe
zew/bin1f0NHFECMhLacS3HtP0yAnFc+txRAaeOItfgU7j+wtcKESicVQEdC
W86luO4/YdX672aXFUAkoS3nUlzvP7/43aOSBxZAAAAAAAAA8D+Bt0utzHcW
QFjLikU=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAIQPyp8dJN
YlA/vkA2rSEFCEBB9nr3x3uVP1fholj7cAhA8WjjiLX4pD81hMIfteoIQMJW
CRaHM68/70hmoh+WCUBJopdRLLe0P796wub6uApAMZkqGJXUuT8SoqF6u2MM
QBqQvd798b4/6wGwFvh9DkCBQ6hSswfCP3w00pZtdRBA9b7xtWeWxD9cnFWk
7skRQGk6OxkcJcc/NkEx2340E0DdtYR80LPJP5n4ideHrxRAUTHO34RCzD+C
FWbCGjcWQMasF0M50c4/tf1cAmfIF0AdlDDT9q/QP5Q1xzpfYRlA11HVBFH3
0T8W3PUpfQAbQJEPejarPtM/+h/VyZmkHEBLzR5oBYbUPwDJd2bSTB5ABYvD
mV/N1T8Uz/ZYdvgfQL9IaMu5FNc/areg+HzTIEB5Bg39E1zYP+wvjr72qyFA
M8SxLm6j2T+/akhIe4UiQO2BVmDI6to/sTZaseVfI0CnP/uRIjLcP/jIf30X
OyRAYf2fw3x53T/uO3Vc9xYlQBy7RPXWwN4/fg1KDnDzJUBrvHSTGATgPzde
p6Nv0CZASBtHrMWn4D/hl8rc5q0nQCV6GcVyS+E/KI/vqsiLKEAC2evdH+/h
P0YgmOAJailA3ze+9syS4j++vm2+oEgqQLyWkA96NuM/FJGS2IQnK0CZ9WIo
J9rjPxzMddSuBixAdlQ1QdR95D8JpA02GOYsQFOzB1qBIeU/9aSUULvFLUAw
EtpyLsXlP1g9FRyTpS5ADXGsi9to5j8Oj2kam4UvQOrPfqSIDOc/D6Dprucy
MEDHLlG9NbDnP5t6RycWozBApI0j1uJT6D9PwvdhVxMxQIHs9e6P9+g/0HO7
8amDMUBeS8gHPZvpP4XcR4sM9DFAO6qaIOo+6j9DGAACfmQyQBgJbTmX4uo/
fBOrTP3UMkD1Zz9SRIbrPx9M9nSJRTNA0sYRa/Ep7D8er82dIbYzQK8l5IOe
zew/pdg0+MQmNECMhLacS3HtP0PRA8pylzRAaeOItfgU7j+Uw7ZsKgg1QEdC
W86luO4/h3/oQOt4NUAkoS3nUlzvP7/aG7q06TVAAAAAAAAA8D/RGAxZhlo2
QAjtghw=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAUQPyp8dJN
YlA/oPKcCq0GFEBB9nr3x3uVP1eWMO9mlRRA8WjjiLX4pD9b80JRW0AVQMJW
CRaHM68/GHy/YT5dFkBJopdRLLe0Pyrj0e25PxhAMZkqGJXUuT/leVbXEsYa
QBqQvd798b4/iIW5QCu5HUCBQ6hSswfCPxfBCkxReSBA9b7xtWeWxD8JDWxx
bi0iQGk6OxkcJcc/QQRNl6jxI0DdtYR80LPJP5OWweBiwSVAUTHO34RCzD9T
y7ZzlJknQMasF0M50c4/sJabiCx4KUAdlDDT9q/QP1Ck1vq3WytA11HVBFH3
0T9gvHUrK0MtQJEPejarPtM/84prdMAtL0BLzR5oBYbUP1+xD3lxjTBABYvD
mV/N1T+9jfkjEIUxQL9IaMu5FNc/K3czp499MkB5Bg39E1zYP4CGVLvMdjNA
M8SxLm6j2T9XI5YWq3A0QO2BVmDI6to/q3CoyhNrNUCnP/uRIjLcP8dHGhL0
ZTZAYf2fw3x53T9mvudiPGE3QBy7RPXWwN4/h79yw99cOEBrvHSTGATgP4/F
M1bTWDlASBtHrMWn4D/xs1zcDVU6QCV6GcVyS+E/CYOYfIdRO0AC2evdH+/h
P1WQ7ns5TjxA3ze+9syS4j84ObMBHks9QLyWkA96NuM/R8q9BTBIPkCZ9WIo
J9rjPwSOPSlrRT9AdlQ1QdR95D8qp7XHZSFAQFOzB1qBIeU/FPUv6iagQEAw
EtpyLsXlP8NuaIP3HkFADXGsi9to5j8WTe041p1BQOrPfqSIDOc/gEFr4cEc
QkDHLlG9NbDnP09Xwna5m0JApI0j1uJT6D8QrAT+uxpDQIHs9e6P9+g/4ls4
qMiZQ0BeS8gHPZvpPxfJS63eGERAO6qaIOo+6j/bPshf/ZdEQBgJbTmX4uo/
NYTBJCQXRUD1Zz9SRIbrPxJ6UWlSlkVA0sYRa/Ep7D8/d5ephxVGQK8l5IOe
zew/mnm7c8OURkCMhLacS3HtP4S2z1IFFEdAaeOItfgU7j+5MqvrTJNHQEdC
W86luO4/d9A725kSSEAkoS3nUlzvP+E35dfrkUhAAAAAAAAA8D8Qt8eJQhFJ
QJqse3o=
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzH8wlAkcBnAprmjZ6n1fJk4qkdQe/RAV329Xti4lFTeFolUqqp11KHvH
btGxKtLFsXTUqWyo9Wvtvtsll/TjTsnuxKTL2iWu2JapVl037r0/nnnmM/PM
M5fH377f0sLCYguT/7s9THdRsnNe4L/pRkYEzm305yzWWsCawrxaX8Yxqe5p
X2jZIKzx5h1hLO4pdXuvcQVzT+Ld54zPTd85/kbjDaN+5lONkwh0vLKCN6hB
eDU2YZMwmcAogZvDgCYUHsfNIJ9ZE5jeVTJq0MRAWchyz2oWgZvOBI+xJQJo
pSXqdGcC+X1xOwQsIXCyPLrDFxH4neU0/HHZCdj4ZWjS4EoCbQscy1/Tp6B/
a7awjEugaZK5/u07CbTpp9pGhRFYz8/LPy3JBa+ZxVYQS2Co/lg8LzMfwLZB
9EJA4HCqfdzWiz9B0T6HzHQRgeYZmW1ZhgJIjsgZ4+YS6OmgE7MnF8HP8qA3
s0oJNNq7GgcdpHCw43RsiYzAedMC7thElIL6TF/QN0oC0/hrh9OSf4Fwmaju
n3sEzk/ID3SJLgcBb4lEqyVwu2OSzi39EqwZ2N97wEAg8cOmmxrJZdjy4FXz
hIlAu5g874XVv0LfhmM2tycILPl0/6WbugJoj9BeMYvEaJIP93VXgKrwc4l3
JnHEM/sje9I1mPu66gXLi0T79xd0lnaVkHjuwAKFH4kHkS2U+sggSLO0O3MD
iWFfi/D52uuwJ4VL7gwn0SYwJqZlcxW4G/qfDvBIHFfdXBpytBoSh8+PFwtI
TB0e88n4oQYsv5XItotI9CmrMOy+dAOoqLxWn1wS64MfGHvv3IRuL9foP0pJ
3NfFn3UqTg66yI8Zh64z/w/rpo6Y5ZCwUD+ToyLxUwGfkIlqYXX4rMXmNhKf
RA/8qZxSB+rgJ61CLYl3Dp3f41RQB7dfSu+7GZh9iMq606kerDpvhGlMJIYm
OWT31NRDx97O4MoJEk1Jb+f4+zaAbltg+wkWhcmJ4n2v1Q1QbrviMelEISXf
eNK4uRH0e1f7d3hSaPEwR8HVNkK8Yw4nbyWF1vOmtI7GKSA5YehsEpfC0WO+
6aYPCuBkPz1MhFPoLtOHrEtrAo7V5GdKHoUps9vGh+yUIHdZL8sQUMg+MF+l
L1TC8aJ26x0iCvPk/u7eziow9vQZXpyhcNGqrMMd1SoYUlt5nS2h0K4s5GHr
Mho8Pgs+r5VRODuuijfHl4bog1beIsYLlkz9nOpHQ6G2KPYW4zXqFs5XATRM
qWl+5HudwkNdyy8Uc2no280q9qqisNXeKfroLhqkzZUryBoKU8WD7xxENEzP
6D06JKcwc8P63MQTNKx7m3h5QS2F5+wuebRn0PB9pPUzHuOrpRERJ7Np+HvZ
koC/GGuV7c3D+TS09QttO+so5IzW57RU0CDiUpXqBgpXKdluztdoUNTJesYZ
B4mO/JYio2HEJcDet5HCKJaHyesGDZHm2BQ5Y4mnNLywiQa/ytr1VxQUXjB9
MJpUNPCJoON6xuVNO7KDb9FwVdxdNaeJQkUQS23RQgOxa2KmlPHv0+PDIu/S
sPneeW4X43ZN20jjPRoyfNyFhJLCbun8LPYDGuiLqpptjPv3il0THtEwOm1L
Xy7j/wC+JChC
        "]]},
      Annotation[#, "Charting`Private`Tag$24657#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Gs01HkYwHGVdTZHrXIaVDS1JLeVayj7PO6/U9NNkigplwmVSKE2KuyE
oji0lS5EKaV05BplMG5LmomQxTDDmGH+shmUzLYvvufz/rv2SKhbwEIFBYXt
P/pfowC9qJDmCsAoqXZqGQ3fzmbGBfdWgEE95/BZDg3dU5RSg6QVsGL5vdyA
DzQ8VyrMYy6vhNGCnQZbJmjYvDiX5+dVCWn9LyxH9dSRWUg3OSCuBIHLKYbj
DXXMmdYcZihXAWvFTPT0aQ3USFJx/23rG3j3ckHHIfOVuGO7kU3QCjZksE7W
ac9q4fIsb773gToo6WGohr6hI0fC0O2/wQHvmO7MM9Hr0KUoTJm3qAlWU2q2
U546SKruXWa6tEDglQK1CI31SIMF+cfKW6FFNrE4+Lsein3TTC+qtoP4eGEX
q1sfk+rzvbNM3sP1ZU3/5GUYoqrQs5MK5MLeS9fltpHG+PHR1TvpiTzIXlO6
r93aBGkhD17GPvwAPH+DOk7URtw86qaR+6kD/Ont4gGmKWYrs5o15jrBJjzX
6JuLGY4Pu7fWW3TB7Sfv5tqtzbGodpF2JbMbvEetym3XW2CJ46ZKhT974FD1
39dyF1lidozi45jXn+BzdLms6V9LbD3gMcTo64WGlg+RFM8K+6fsT+zR6AMD
RVdWO2cTBqUudc1h9IPEYeqS8ytrXDlsUkK3GoAJde7NinQbnDysG6bCHYBL
vJ9AEm+LISYH3e778cFL96h8VeBmpJ9P8PKc5EPKeaWnAw5bkOR/TTK6Ogg7
X38b9jWzQ1Xdl/x8rSHYe32NHX/Z77gttsTXvmIIRIxba7UUAdn7C5Tm9wig
a+nuybHPgD0Jg9wjQwJgma8K7WMiBqQGNgzFCEHkZmOkM4B4TWw0qKI6DCFV
UlnQLnucrh/61evuMGgZskujq+3xfczI1VrrEaCp1MCIpQMyEo21OxpHwNR6
X4d7ngPahr3tXBgggvSPGmZ0bUdsfJLxqksmAnV2WJYkxRHT/L0ruQmj0PRc
NHfhuyO++3Z8VEQXA1s1WSfitBM+E7DtHhWJoe913X6m0Annn/hXXNwhAezV
9yjzccbkz7KDF0QS4M4/JbwOZyxLbNHTixqD+GMNROrkgp7yMU2x2jjEbF+i
yqxywZucXWZ788bhVrRY0G/sirSleWECcykI84XP12W5opK5S3dqmxQit6k4
1KoRzHyszxzyocDAppnvF0fwWn1AN/MwBa0lOm4eCQST+dnbxvwoCLeIZRMW
wQuaKzdOHaWg3MTigXEyweBE5VmlUxSQ9Xf9p9MI2gVJkgxYFASohY8k5RAU
bHhWGPacgvvjmuNFNQT7nEbpsiIKnEIiDubWEuz21U0/W0yBSNTWmllPsO2v
O5Fx5RSYCOIKzzURLP05BTNqKajuGQ91fk8wSXSCW/aRgk8NNZNdAwTjFQuc
7HooiHFe7dcySDCWPlJS00vButozvCoBwQjPQ7eb+RQEVxsW54gI+jTu9O+V
UDBbnHH62ARBT0Fyp6+UgiyzCaHPJME9Co1EOEEBvtjqsfsLQWKNxtIpCi4X
yK2sZgg6uP9xL3yGAkN9r0cbvhLccrJs2fRXCtoeFquvmiNodeVL3LnvP37p
/HJ5yTxB0/yNMrmcAlpO0IxcTvA/bL1mUQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$24704#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz3s01GkYB/BJ0e/3y6qw5bJTkVt2i6Ki0vMQ1ZbINttFLm1hVpIz6zrK
WmKUcZfYMgZHFGLShBm3X3RFRRk6xalctljLdraWbLZ994/3POdz3vd8v89r
dDTkO381Doezh5z/Z3SfoitXaLZ1ouUVEYVHRMnCbsk8eF4tTrYhHh/2FJVI
dOGudIMun3idbptmmsQEpLEp5o+IVV9PPY6X2II72Lnlz6GwbGPm2hiJM1xv
Tr9kN5fCDAefo9ESHoQ2bd0g0KAwgb09EyXxg2llftCgJoXpK96oBZ8Kh9HC
bTufGxDnU6rksVi4vSt59Yg5hdtNBSlF2okwYPAyu8qWwlTx95rTBckwoFp2
ItWJwir3s+sSO9PhHu9f11h3CsUehw6L5FmQ13xfKvKmsCWpXyELz4Eyt6JQ
1yAKX42LgiLm50Fhsf5e0ygKL+uvdlV0XYRfXp8u0BFReCB8Jjb3uAR2D8d+
0M2m8NzA+r1eU1LgfZH5sEdKoUxUa/7Yuwi2GaUuLb9G4eLakS6HK8XA/Whx
PEtJofODrMVBWiUw0FC9JuM+hXWDEYULTl6GFyXOYa69FBZmTzz7eLMUbnsI
Ww2HKDxsMXylVP8KnB/Ni+e8I//jBRsX+V8FN5eDu6dnKcz0C7PxfFgOE2I1
kbomjaromizRmkronFY6duvTmG6RcIkTdQ0urNLRkJnRaKh8utl+oApcXPZv
KbEl94IXrb5fyuClif2pCkcarc+9Teuvl0G9peVmgRuNyix5qd3x6xBhqBHs
6kXjZ/6u7IaFNbCiK65sUyCNq62kHdy2GpCFvN23NZLGU8KFFfahN+Dn9d5x
nEQaE9K/9T29VA4bWgR1qkwaI3OdfAseyEFlI/BlpTSaBqnbvgm5Cb4nFi1q
rqTxr1tD1aPatWDe0eQYraCxnImL7GirBZXu/pHd92j8avlbnZ4f6+CkcVqm
dQ/JM9X61GBYD38YXK+2HKQxdWq2vr21Hg70hfZunKSxzZXmZgco4LPC+ee5
n2gczH7auUlPCWlJnLxhmsHGUr4H3ayE+fpeymdLGIytUBrVCRogIKfYbdCE
waM2q35dZtwI8+ymjpWvY5CT9MNI5d1GSCn4PS4RGEzqPBhjIGyCmcn2xRF7
GGwf0B+rWt4MPPVd5UJPBr/56e/ZT63NMI59bZv5DEZOZ3pbhrVAIN/dXSec
Qbj8z84WTRaeePCHZuPI+9dqAdZaLFiF/pm+MZ5BAy5zpmghCynnhVsExO/P
6zWd0WZhe584Z5i4PGH92p16LCi9ZDs6zjC4xC9Ev3slCyX8jxV5iQxOGA+N
Dm5iITxGHGZzjsF+nzEN3hbSV6BrFEz84OK7lXccSB8reVhKXKLN8SlDFsbU
ZGYGyQx6qnGfBG1nwedszzOOmME7r/cr33uwsCOb6/AohcEark+f/z7SJy8d
nZ/KYOEh//e9PBbm9FpdcCSO7g5dozjAQoOe06Sc2PpWRnGMNwvWBQFFl9IY
XDab2zLhw0Jqy+QeFfECe2m/7xHS/ypqRiudwd9k15Y4HSP5K8X74ol7xuU2
N/xIvosup5H4lkXjXpMAsl+ApPIDcZVfW3AOn/QlmR2yymAwv7A9WSOQBb2r
1eqBxP8BlxkiuA==
        "]]},
      Annotation[#, "Charting`Private`Tag$24743#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHB0YMwu1UyhiYw1jMa4xi/Lbt9vKqox6yztOtpici5iKol0
yroNa1UeqRyb10Rh87R23I3yNqkolDM5f6kIGXb3j8/76B0OcxUqKSgoCP7z
/8jMq1odKAXNMC3bwHQKUk6p3pAdlQJX1QSP5VKwo0OUlhwtBbsbuOtsCQWP
XOQHrE2WQkinv9NlKQWT381p6dyRghSqfGXvKdglcYu1mpFCoIZbMttFDcNs
VXf6na2D6vLk3tE1VMxzF7XXXa6HHz8txwVlfoX9+jbuxfONcGtuRPVGsAaG
bu/X2GneAos9Vx69nl6DbQytkFpvGbTtcBmLCF+Ha39DU9/qRxBzJMZMpE7H
a557OH9PtMFSaERog3g9Jr659vC64RPwseztiCM00SRc2Oru1g7bovnZWU+1
cKZYO3Ag6ClMF11w/uy6Ec0kLbarrnTAuTQLi5aPDEzzFJauqHwGw96lasNR
Otjlzx8Lb30OMomhneesLmbasb0jP7+AJm+qs27rZoxs/BziotEF6h5jC1uT
9LCJVlvWiC/BQXLu20teTFRsfNxQFPwK6ppzi5SM9fGQ9uNIv3PdoO+aq144
qo88aPD4s6wHRLb7qaerv0GOWmnXcGsvSH6fWXn6lAFmFyam/LH4GjpdnDIq
BCwUOb1UCaX1AbYZO25gGGJZvlDr2LU+ENeMKxX0GKJB52SDvXU/dCj7Cw7d
NkLO4anvVjf3w2JzS+bucDaWMDI3yZ0HwN/hloqXqTF611rm1I4MgNTAYU3R
kjEW3nPs/0U0CCtOyOgbpFuQlX6ocYQ6BDzWakltBgcZudrql68PQVF2o0h8
0ARvfuEbWXOHQSk6YGuKLheFdie7C5qGgV/TnFJLcvF+j473vOtbiA2j9K2/
a4pnigLsE3rfQtQH/zKBtRme9ZDI+iNHgN1TbFOab4Z0r5CNbIV38EPcKzuG
gjkOOLCUbXPeQbDLWFZJgDluv3SgzoY1CvKeCb/dreZIn+UOHi0fBe4eM8cl
tgUyHRXzI3ePgceQc+w/GRZYP8Nn+z4fgxlrP07FBwu8Gi8WbAodh6QH7gYV
npY4ah/78uuVEyDdHG/VWm+Jsp/6LKfSJiBo262Gj0weDuwDoxzDSVBLKr1q
ncTD1Jvrx00rJ4GZkT+dPsFDCVNMX4Yp6DrxzGeZb4UqCaqvcl5MQXzKW/qv
96zwE86HbPYlocRrfC+LRuAzlu54ppCEu0GF5c/pBFZSdwUqB5DwIOqg5sUN
BB7vShdOhZDQntUxPKhN4FyYkc+D4yQsPK45U6BH4GKeh9OBRBIE3ydXMUwJ
XCmvNE8vJ+HjJhPmur0EDg1031lRQYJ8y0hCPZ/ApoeK3BNVJCjbFJBHBQTG
ZwmMfWpIYOyn//XEmUAVzjCT00SCfarcI9WDQKonjfawi4ScpbYUVSGBE2gj
tu0m4To14dP9IwS2sX7WuNNLwm1tO8+AAAJTP5RSswdIqCeqjFqCCdRI3LHK
b4KE8dC8hgsRBL4PCzzfOUXCTMwBY56IwPZ9aYr8aRIUktZmDB4jUKzXLTef
JYFWHO9jd5LACGXFmMI5EnQqsWk6mkC3SdaC5hcS2A0LWwpiCOR1OEYly0ng
tVeInU8TSKuOmF1eJmHbm9D55TgC/wUxKj/t
        "]]},
      Annotation[#, "Charting`Private`Tag$24781#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd03s8FWYcx3GdJdakM504Dl2IjRpdVloqX4QuoovmNnKipnRxGdYF0Y3q
KBKW63aIykmO+2PJCmtESCGESKLJg4qK6tEfz/N5vf97nt/zejRcPbfu4sjI
yFixNVFxH/GtDtUwMphjwUThwZn5TzZPBhM7l/kt/3DWeR4Xr4VzdOcyr0qV
6ATx5iJHPLrFmLm9t3ynH28RFn6XkRLMLBU94HjzjKGrx107aRKFoK2p7gBv
M9RXNodzOBT3pziR/TwhOHYH1GQnU/CeWjmE3/bCYJrkX6E8hfeS+C7Z7oO4
VD14zEeBYrbv2f4az2B8CZfivfeOT5LSE/CZCI8iU1eRH18dhvkT4VPYTa63
UNUPx5fMoogPU1HmFUfg24U/6BzWoBh5uUhB69YFNO3grwvQZucR2k4L6LuI
OxLB6ENdisglPZGtgzHYdX8e6dKj8Eos9ZYd+AMrQ7umti2mqFSVOPmrxGOp
Pflf34CCO/ypckCQiOefotuXGVLUPXExk65Pxs2SMNcoI4rGrJOiWQV/olR5
iX+rKZufRmTh8/y/cNKsM67FgsI5TrPPpkqMPWeubFpsSfHm9h5n85oUyKf7
zVy9icJyyKChuScVFS32e5NtKPQHrgZs+3AZxelDW/rtKE7FPdi5dSwNHhui
1g/+QpFgHbL1tdIVGMpuqLMUUuhIu0MEKldRHiPn4bSTwrRjoE1L+RpCSo5E
2e+mUOUHm9TPz4BQZopVxj4K94/l3bJ6ErxXiVXJ9aL4rT/yfKvZdeSvNfKZ
4UehcPUr91i7TKQqJjhvP8Ted8aC4Aa7G9gokXF0CaQYNt1X02qQBb7rkef5
IRQX6xOPRhRmIfHV2PGykxQBG8QW+cul2Ka0LLv4NEVp+R5u5m0p9K2Pe007
R2HOV/jgbpqNO8ImzLhAoe3p/WK4OhuHzq5J9oyhME6UvjXZnIM+Ud70Y3EU
YmmZGqc2B+HabdzgJAq3yrg1Fx1zYdOgLn4opnApshS9aMlFvbOrWXsaRVFm
SaPi7jz4jxf7G2dQOJ2eYpg+mAfLpbUrwm9QrFipUzzJJx/NJr3TInIofAcV
1uiP50PkzvfpLaDoC6rqVT9agBE3657RvynSh7anB34sQPSIYf9wCbuPR657
VlghbFNWHzcvY/Mperbu8tcEddpr51v9RzEeOFnQ/Q0BnVer48LcYaL1UkuR
YLqmw/fezGkVbuGpSgRWs/dqRTP/+LizLkWNoFL5/OwnzBtHOxzFegR35BqV
9ldQBBo82Ze8hSC399cPokoK4fux1e02BPU9A++SmM1uqU+fY0sw1H1wNIt5
qoWTNMmRYFHnmTcPmWN+bnmT6EZwvTlzQP0e+0++j4MS/Agu33vbJWGO/Ond
ptbfCcorjnbeYvYd42uoHyZ4dlf+aS2z4Qn70vggAs0yQdtr5rtRjXLxoQRJ
N42aVlVRXLMbaWo+TVBcdLfBmvmcmso1gYigtXDzIyHzthTbjXERBGp5rg9O
MC9395/VfIHAMOdlbQyzYEHMK9VoAgepb80V5vFXeSUOsQQHb4xXFzF3ZD+K
uHSJIPb6qaoq5s+QJHMu
        "]]},
      Annotation[#, "Charting`Private`Tag$24820#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk41HkcAODJEsbN6JdS7Txiy/FsRqxa+Xwmsz2OLTWpR9pQuXpqsRM1
QrKilCPMU9rUhjZHyqq2jXm0S4eUKfcxTYw0RjPxHQwbYXb3j/d5mQdiuOFa
NBpt63/+/6sHSSOXL9fCtX6FvKVFBR41Ne9+v1ULHxmjIu0OFXCrhiVN9bXg
4UfuefSpIKlke9vUYC2I/5xMqZKpoD1ndd0O+zpYmjdHZS2o4GRky3l9YR0I
vIy9/daNQ9dS668TJELILHcuby4Yh7REYXzgqkcQz+NHPQuagGX3FdkeaQ3Q
vjeveANdDXO81jg30WMw8vePtbw6BSs8DzfWGDyD+3UVrvQ1/8BI0VHr/hPP
QZqYe4/f+Qk2PQmgx/39AhRbljX5h82CR0qpttBNBAmR6wquW87BiS1l4WnF
ryGONrSL/tc8MJXs20HjrbC1dOMdiZ8GxHPDTt/bt0O3KCeEkUzDXh6fz9vW
AepX7XfHvluEU9Fhx/qOdIK3YXhqF10L5evPzBaWdkGI2sMxQaqFK0Muemc/
7Yaw/XJmW9kXaL9TYi3W9IBTQs+kLEUbd4uSbkSu7wMHkSVbN0AHm27pT68N
EIPVTbs+idViNAoQiThZb6B5bfLWGNViLAxNjhFUSyCKddPwwUNd/OQWdslD
+RZeyBjltXl6eLzgN54tcwAOdLU9ao7Qx5WVH84zmVL44LP/yxwnOh4mV4ol
9VJwOeQWbKJjgOIIjjVr+yAcMeof5rwywD3MX1RlA4MgHu1QZBQYYiMa6Pkm
vgODBJOX6YeMcFs+73SG4RA4ZK6Ydnc2xifeU16kYgiMOT/Nl+uboO9m2318
znuw+9bilG2/CU786PfmSud7uPjmsZ0D1xTTF7KKlLEymBu7/rm43hQ3Njxp
7NIahl6OfGqCaYaaZxWbpXnD0Pqw08n3tBlWO1fqUE5yWKMl69CMmWHqq+tO
I/VymMkO/jWXa46erXcLZUEj4EBme5MfmeMKbWFU8ugIdObT3LfYWKBhYmy+
a/IHKAy43cnIsEDZbrbGykoB9cqkAfa4BQ6G6bUVVipg79M/THx2MbCpRyHz
8lbCnjizO3caGFiffSLAZEgJPDbj3DJHS+yKp62JP/oRtHacOh+aa4m9jcWe
uqajoHY1+az92RLn2RvqXEpGIXif7oW0kCXI0j6Ze8p5DN6V3Dyg17gEuQ79
ZTMtY/C8PqpU6Uih4PR6W6NgAnbLBfoVFyhUI18lCCVQXsUNj8incOe8UGh9
kMBaT7MGGwGF5se8uI5RBBz35/CvXaIwN5Kb4scjwCo7Ky+4RuE539i+zAwC
4JL89GQVhammVdmLqwns8YtIDXhOobSFBObUEBBLVr81e0EhZrqsXnKfwA/R
Q+6vX1K4sEhYZ1tLICQvVOXzmsKkyWY55zGB8J6gEOimkN8tZ6f1EOAd9N9k
/57C3nwHIwMxAbXa6LJcRuE3/jG9+RICxzJa1DfkFE43TUeXDBJIqPCpWqWk
8GitTlGDkkAK8VpuOUFhe7xPpM8YAVqq1vH2SQpZrGxWm4rAz+YN7blTFKoq
Gc3SKQLprp7n6DMUbo8MFER9IqDbNCdrmqWw2qYoRDVL4GygkJ0+R6GxdMCe
P0+Arki4unmBwugim2mNhkBWovuMRkPhvyWRXRA=
        "]]},
      Annotation[#, "Charting`Private`Tag$24858#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.4, 50}], 
    InsetBox[
     FormBox["\"n=0\"", TraditionalForm], {0.8, 3}], 
    InsetBox[
     FormBox["\"n=1\"", TraditionalForm], {0.8, 15}], 
    InsetBox[
     FormBox["\"n=2\"", TraditionalForm], {0.8, 36}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{995., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {0, 50.1348430848285}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.695456088289074*^9, 3.695456100887233*^9}, 
   3.6954561527401285`*^9, 3.6954563057792835`*^9, 3.6954564198885345`*^9, 
   3.695456656581373*^9, {3.695456827741637*^9, 3.6954568593252316`*^9}, 
   3.695456937647938*^9, 3.6954571774881177`*^9, 3.695457259058149*^9, 
   3.6954681137743845`*^9, 3.695468143958749*^9, {3.695468175221573*^9, 
   3.695468183406784*^9}, 3.695472470044377*^9, 3.6978761055500813`*^9, 
   3.6982315390139656`*^9, 3.7015777194658084`*^9, 3.701583643352882*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen2", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "3"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "4"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "5"}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, {3.69546729735015*^9, 
   3.695467317718521*^9}, 3.695467361445964*^9, 3.695467587628255*^9, {
   3.7015759439751816`*^9, 3.7015759445061245`*^9}, 3.7015763215652103`*^9, {
   3.701577567460469*^9, 3.701577576046013*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"enbeta345", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen2", ",", 
    RowBox[{"plfitlow", "[", "3", "]"}], ",", 
    RowBox[{"plfithigh", "[", "3", "]"}], ",", 
    RowBox[{"plfitlow", "[", "4", "]"}], ",", 
    RowBox[{"plfithigh", "[", "4", "]"}], ",", 
    RowBox[{"plfitlow", "[", "5", "]"}], ",", 
    RowBox[{"plfithigh", "[", "5", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", "190"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=3\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "60"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=4\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "100"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=5\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "150"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<enbeta345.pdf\>\"", ",", "enbeta345", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, {3.69546729735015*^9, 
   3.695467317718521*^9}, 3.695467361445964*^9, 3.695467587628255*^9, {
   3.695467629732296*^9, 3.6954676318325214`*^9}, {3.695467706037324*^9, 
   3.6954678835339794`*^9}, {3.6954679187423296`*^9, 3.695467967446408*^9}, 
   3.6954721474416275`*^9, {3.6982310720826387`*^9, 3.6982311132330337`*^9}, {
   3.701575950089654*^9, 3.7015759581411076`*^9}, 3.7015763269346905`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAcQPyp8dJN
YlA/I+78fdkMHEBB9nr3x3uVP5w2WKZXJR1A8WjjiLX4pD+a1kzTOZUeQMJW
CRaHM68/sW3p1tarIEBJopdRLLe0P825E82e2CJAMZkqGJXUuT/jUzbooIQl
QBqQvd798b4/zX6hU9l4KECBQ6hSswfCPyCjXGoKmCtA9b7xtWeWxD9JbQZt
edIuQGk6OxkcJcc/WFyR75QPMUDdtYR80LPJP2w6zLxTvDJAUTHO34RCzD9j
gwbFum00QMasF0M50c4/gBdK6p8iNkAdlDDT9q/QP61iXKg02jdA11HVBFH3
0T8iQwR75ZM5QJEPejarPtM/oVJJQUZPO0BLzR5oBYbUP8LW9t8FDD1ABYvD
mV/N1T/BrK1j5sk+QL9IaMu5FNc/cAoSzFtEQEB5Bg39E1zYP3sG6bgpJEFA
M8SxLm6j2T9zLqPDTQRCQO2BVmDI6to/lsF+n7vkQkCnP/uRIjLcP0WGNDVp
xUNAYf2fw3x53T89+QI5TqZEQBy7RPXWwN4/OnT/u2OHRUBrvHSTGATgP0TM
remjaEZASBtHrMWn4D/+mTHYCUpHQCV6GcVyS+E/yP7UUpErSEAC2evdH+/h
Py/7YsU2DUlA3ze+9syS4j/YfTsT9+5JQLyWkA96NuM/hFEskM/QSkCZ9WIo
J9rjPwdj9dq9sktAdlQ1QdR95D8x8+Xsv5RMQFOzB1qBIeU/z3PGDtR2TUAw
EtpyLsXlP/NDtYH4WE5ADXGsi9to5j/gw5IBLDtPQOrPfqSIDOc/P05AobYO
UEDHLlG9NbDnPypoPo7df1BApI0j1uJT6D8I6MZRCvFQQIHs9e6P9+g/fN4m
bzxiUUBeS8gHPZvpP8Mkroxz01FAO6qaIOo+6j9Nv9s4r0RSQBgJbTmX4uo/
6xS0N++1UkD1Zz9SRIbrP/xhdSszJ1NA0sYRa/Ep7D8weEfUephTQK8l5IOe
zew/ZN3x8cUJVECMhLacS3HtP92Nh0kUe1RAaeOItfgU7j8N9vysZexUQEdC
W86luO4/upxt47ldVUAkoS3nUlzvP9WmEscQz1VAAAAAAAAA8D9VaegpakBW
QLiaiTg=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAiQPyp8dJN
YlA/kzub44sKIkBB9nr3x3uVP1QKQG0b9iJA8WjjiLX4pD8QyAp2zVIkQMJW
CRaHM68/cQnaC6AfJ0BJopdRLLe0P0FhyoQKICtAMZkqGJXUuT/UPMSWT7sv
QBqQvd798b4/u36plX5TMkCBQ6hSswfCP6s/02Ji4DRA9b7xtWeWxD9R2Jds
o3s3QGk6OxkcJcc/kvV9IW8gOkDdtYR80LPJP4YaVmnjyzxAUTHO34RCzD9G
E/xdLHw/QMasF0M50c4/KgF9gwkYQUAdlDDT9q/QP/a3EGJgc0JA11HVBFH3
0T9Wcu1Czs9DQJEPejarPtM/IwAILRstRUBLzR5oBYbUPxGzTSodi0ZABYvD
mV/N1T+S2zkytOlHQL9IaMu5FNc/ExBdYMdISUB5Bg39E1zYP6M7BhJDqEpA
M8SxLm6j2T+eNUSQFwhMQO2BVmDI6to/a1vELThoTUCnP/uRIjLcP6CarICa
yE5AYf2fw3x53T8ItHT6mhRQQBy7RPXWwN4/wk7ttQHFUEBrvHSTGATgPweF
CW5+dVFASBtHrMWn4D+xaqaaDiZSQCV6GcVyS+E/NCDRErDWUkAC2evdH+/h
P7S3cflgh1NA3ze+9syS4j9xgOu4HzhUQLyWkA96NuM/LEhD7eroVECZ9WIo
J9rjP507IGPBmVVAdlQ1QdR95D843hYKokpWQFOzB1qBIeU/zUZO94v7VkAw
EtpyLsXlP53zd1h+rFdADXGsi9to5j9QfpxueF1YQOrPfqSIDOc/w9hPnnkO
WUDHLlG9NbDnP2NjqFKBv1lApI0j1uJT6D/DSjsBj3BaQIHs9e6P9+g/tsmx
PaIhW0BeS8gHPZvpP+E3uI660ltAO6qaIOo+6j97WRKs14NcQBgJbTmX4uo/
wkvPJ/k0XUD1Zz9SRIbrP+XdB8Ie5l1A0sYRa/Ep7D/7cu4lSJdeQK8l5IOe
zew/PNMrJHVIX0CMhLacS3HtP53kUnKl+V9AaeOItfgU7j+F3TpvbFVgQEdC
W86luO4/xckdngeuYEAkoS3nUlzvPxqfUiukBmFAAAAAAAAA8D/mrLUAQl9h
QA6te+U=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAmQPyp8dJN
YlA/MG/RwrQPJkBB9nr3x3uVP7oPcCRDdydA8WjjiLX4pD9/+LuaKtspQMJW
CRaHM68/ZHO/FWW7LkBJopdRLLe0P9BKbcXbjDJAMZkqGJXUuT9XwFLgsw82
QBqQvd798b4/hQ5fZEm8OUCBQ6hSswfCP6uyABl/gD1A9b7xtWeWxD81LEoK
rqlAQGk6OxkcJcc/s2aBIfiXQkDdtYR80LPJP6MdDmOliURAUTHO34RCzD/N
lM2Qx31GQMasF0M50c4/LpgKfsBzSEAdlDDT9q/QPybI7gAja0pA11HVBFH3
0T+J39xNoWNMQJEPejarPtM/+VKWcgJdTkBLzR5oBYbUP+Y8w+SNK1BABYvD
mV/N1T8Ere9h5ihRQL9IaMu5FNc/v1/bAX4mUkB5Bg39E1zYP6VDp85KJFNA
M8SxLm6j2T/ls5vIRCJUQO2BVmDI6to/pWlJemUgVUCnP/uRIjLcP5MW6Jmn
HlZAYf2fw3x53T/HwJzNBh1XQBy7RPXWwN4/xTf9b38bWEBrvHSTGATgP9WF
pXUOGllASBtHrMWn4D/OLrxEsRhaQCV6GcVyS+E/m/ENsWUXW0AC2evdH+/h
P0QbVdEpFlxA3ze+9syS4j9407YG/BRdQLyWkA96NuM/8SDA6toTXkCZ9WIo
J9rjP322eETFEl9AdlQ1QdR95D+Fpuv+3AhgQFOzB1qBIeU/8DIyElyIYEAw
EtpyLsXlP/Vq5nLfB2FADXGsi9to5j8tgjXDZodhQOrPfqSIDOc/8aUNrfEG
YkDHLlG9NbDnP/tZXud/hmJApI0j1uJT6D92d6EvEQZjQIHs9e6P9+g/JsnX
RaWFY0BeS8gHPZvpPz7X2fs7BWRAO6qaIOo+6j8G0/kZ1YRkQBgJbTmX4uo/
szIWdnAEZUD1Zz9SRIbrP5cYf+cNhGVA0sYRa/Ep7D8i4TtMrQNmQK8l5IOe
zew/H2R6gU6DZkCMhLacS3HtP5yRwGXxAmdAaeOItfgU7j/eFEXilYJnQEdC
W86luO4/pHLn3TsCaEAkoS3nUlzvP6uChj3jgWhAAAAAAAAA8D9xckfviwFp
QGmDguE=
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVyns0lAkcxvEZl1LJULHS+77zkhilaJXLuvx+Wq1OEknpaLKKwrpNW1S6
6YIzHdSSNC6bIbkUhvFO0dZRoc0ily1b1qGmNoVk5JaWffeP53zP55zHeF+0
z341Dofjye7/Wgy2Z/pZUS6PvY5xORwCU2tON/rLpl28bi1L2sn6g7gthJIt
gC6t+9plrA1VR+05smXQ/0DN0J9LoJVZCz1SsQrmrUteU61GoCNOXH5f4Qge
htd2h2oS6Oqp/fRthQe09tUzbfMJrO80GFRW7IZnB3V/kuoTeMRP2T39IgIc
0pMkS1YTmKWzLYiJioGte56PT20gcOijzQ5nzxPgsaH0x4O7CLxn19Md2ncG
cswCLtZGE7hwjf/WZP8EyJO/H4xJIDDus2BqPV8Mk7BDTz2XQOkxh9fuHclg
/26jq0k1gWEvXRNfmFyClXY61+RPCNTtu2jXwU2Dg4mKRwavCPytLk48UZcO
YadsDQbHCWyIT/zifSQDNv/ieHi7Nol/C+4mDflkwukCWpK8nMTJm8mMQkcC
BwJ6BuwcSDT5Jmn24XAWSA3jNBlvEkv35oeq/54DDUPZK+tDSLRN8v9ZFP8r
ZIVnnNx4ksTQJnKLrlUe1PdHZV69TOKd+8KKmYVSyNOhe/eUksgzl+Wlzkqh
zaZy6PMDEvVn06V3BvPh/aHHc6kXJOa6NaomnxSAXMh41Xwk0XJGu+NlzXXo
cDsXYDaHQpcV+dxOSSEUPBNkaxIUztx9jPtjboDwzHZl7FoKGxq5OpKgIgiz
DFDVbKKQBxdWKV2LQRCPVtEBFAauMu9q/bYEnDrVbMZjWCf5pvnyS8HedfMG
XgqFr73bcj9Nl8I/fmGns/IpDE8NtFszcBP6I0PPTdRQGOsAxmebbkGOJTCN
Tym09i03EhWWgcOcbJX5WwpHXq/Nn00rh5W9z8f9v1K4vlc9rlBUAc2BHwSc
RXysMx+LjrWWQf2rHuMjFny8cYXnUZgng4gFJZsCgY9BzqrVUp1K+NdrKq7b
l4+mVG/XUEIlKNMtDgsi2P/60ZKNY5UQF782+90ZPlom6X3/MbIKQiKWio9K
+CjWnVQGvakCx0OJZ7NlfCxq0yx74yOHByZ/lFg38vFJE+msaJJDdvtwZmYP
H29NC8fSvqsGgcWgXDTKxwPBwYxTcTW0tiiGIjVoNJ0b62THZ6Aq8V2wti6N
BX3lA06pDHxarDGqNKIxYqdNseUlBkTqkcIly2hc13w7mEhjYET1rMGNdePt
up7pDAZU7UVXC1n3p3Y8rc1lYOyih0sIQaOl87jcvoyBqQXp4g8kjQqJ84l1
zQyoa5jQIzSNp3gP7U1bGTg3ekFsbEyje8IPY4vbGNBQjqq2sf5L5BU12smA
5sOGhirW0+57A6u6GdCKDws/bEIjjp93sx5gQPurTDGxnEatiHlceoiBlIGl
tMCUxvZXKfd4wwws7D4r3sV6X8sV22EVA7xaX2EN64TrxYLyLwzoHZ3kHl9B
41aj1W9zvzKQFrI3/CZrg0uV0pQZBhb5Nf3Zzbr4eK1RpJoCFtvmFDmZ0Sga
cekSaijg8gpNvUjWDiGP0rfMUYC+flRcLmu1HndvJy0FZGh0KVtYN/k0a1vO
V4DBZ/CcYf0fuN8l8g==
        "]]},
      Annotation[#, "Charting`Private`Tag$87923#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz3lYzAkYwPHGMZhsSYdkTNNhJG10MLNF7ysxXdN0zG+Uio0crXZCkXos
qUES5ehZ0hDbNViKVCrN0ijVsumgojKduuYXbTY11fLH9/n8/TXaEea9a4aa
mhrvW99dKAwPtqAVgIWb5skpFhPHWpYoE+gFkMB6GHfDholt2+WRfZYF8JGy
JRaRidIQ3bNZPgWQUXT9eKwfE/G3wjympADoLMtoaiITRRkTUzqrC2E+hRem
8YmJ1Z/jrk4SRTBQkODHKDHC2KTLr17dLAapMdXSgW+CN4tdzgnSZMDPNTaK
LmFhlrr1WmujZzCrVkzLHFqB4ZKv2uf3yuEYJ9K/XPNH1DdTT/NXVEDyHe6E
0m41xrnxbZWrqqA/7kv5SK0VVuxpPfz5fg34sovyvsTbYExvZrar6Ssw03T0
GeGsQbUYz39t2LWglqsM661Zi3fnjoRMRLyGwZX38ppjOFjSem9PpqQOFPuT
ReX6dniq63RA1F/1wGmxa8/KsccnvSdZVFUDZDDGIuK3rsctbMmRQ8ZvQN+i
6WQQ6YCBcc03JEFvwTOhO5Dug8ig2JSRqU3wfEF5ndh8AzrWZAabyprhyYTV
7JCRDVh3Yf0HLVULoMDc1f2lI1ZkKDsVJu/BWSvf/c6VjcjKl5f+EtwKLfaV
QfMOOeGG0cLEpTfaQHKkzDOYtwllsfKuB/J26FzMnbRbtBkJ6kR8zIkP8MjM
r3TB58149EB6p76eAmhpKs6OMi7GHGr4qSJbAclG4qTcU85Y/F/q+D+bOiBd
J2VscrsLLmOKpl2bO8AmlG1Yae6KlRX1IuOoTvC22umbRHVDLvVFs4ZeF9ya
G75P0OaGXwdexIfmdMFhJ511KdnuqOAH3GJxu6FxyMGw8QQPx/1U017vuqFo
YlyWzPPAYZW538XQHqhecs3ORZePdMYgfRWtF3ZL5ZVqSj5Gdz82XS/pBflL
mGcQ4IkaKw1+z173EVInFeyHVZ5Yr3eaF/f6I+S1u2+irfbCyGux0+E7+6Cj
WirbftkLva4voD+l9ENTqFu5LcUbA7h3jh5P6QfNp48yK3d7Y5qoiZu6ZgDU
/w7WamnwxmLLyxrVdQPA/DC7vx99kJYSsHjfrkGIzAq7+TjTB5OjCs/vnTUE
l0wYHXO0BcidZej89soQfPJOoehECbB1ue7kVnMl7D07dY7RKkBplYRu/0IJ
GdF3/8hxITBbyyYm0Z8EE7rJleF7BFazaR6MbST4U7Mb83MJHAxULMn9mYSL
w+baUQ8ItL6dVFi/i4QZz63PUwoILHUcVBrsJ0Hxq6N44RMC68IzA6ViEtJl
QfttawicalxkX/EnCYY7052P9BJopFLO9c0lYQvP9NS6PgKdjCve9D0gIYmd
U642QOAZUcTBH4pImFLPdTijJFBnzmup4BkJbfky29RRAldwEvQ735CQRm1n
ls4Uovu2oJ6IZhIahndsi5ktRJGYk099T8L8dz3XnOYIMb+2h2+uIOHofaXe
S5oQHUI2nj4w8O3Pd2p+m5YQg5IMiJlKEi45xrre0hai+NEn45RhEmosqPG7
dYVYRUkvKxolwY6iMZPUF+Lg8shE1zESDg5cwIcGQtTw8Nj6fpyE2426xyLp
QrSKWGYmmiShQ3a1xJ4hREGqanR6mgSD20u/ThsK8X+XlUid
        "]]},
      Annotation[#, "Charting`Private`Tag$87961#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lHkYB/AZkUoldcqpNWzv+5OVkqiU8DyRkGOqWUIZB8U60bpUJNKu
ZVVIarTCYSZmGCPDm0uOkNpySzfZUJuUUyJya+hq3/3jOd/z+eP7/eNZ6R8q
CFDjcDiu7P2fD1IbDeqOL7e9uFSDy+FQ6JK5iZsknLLVm5D3bmXd7HlD202o
CdKH/Poo1rO3zFyyEurC9eTMmA+sDeXinrVCI3jBXaN6waVwo194rJHQEoxH
BEN1syi0qfNyJUJHaLgr7ozRpHDbUHslJfSAoSjr4qmFFFaMaTSUegZBbkN/
3noDCveMZ+z9tDQCbF4O8z1NKZSd73Qe7IsCewvhgLkNhcwqUaHEJA7yg23u
73KlcJmeiaFKPR5GY+MOe3lTqBS3Kb6bJ0LmETMvaQiF1VHxZaaC0yDLcVon
jaUwcn6tR9HWZBDnNtanJ1Oow7PYoHHwHHxMVGTdzGb3j13qdlech007VOue
F1O4+E/9LmveBXixuVCpqKHQ121HeEbpRehb1BJT10LhWa7y2WLDDHjY6MK9
0UXhlZDql9zaS7DCEzq+DlA4xmkrSHDOhNYfL6eNTVOod9TAak3dZQi89bNG
hyaNG6VLDjnszgah86kmlS6NxpVOwX8058A2uZa9phGNWn/wNC18c+HUyByt
fZY0khPf/CJH84AEhtT5OtK44Cdtxw+MGCqrzIzd9tI4Ex662vukBCTvA/rO
BNLoYxIWud/qCkR/+SIoOUajV7RKUjBxBa5bT5fGJ9DoIruXJbuRD3sOBHhk
i2hU2Nl/tTpeAE/9LWrE+TSq1c81OW0vhWrHiF8GrtE42e6+xUBLBt99dDn9
t2l0c7Urc7ojg/W7eIJ7j9m+Im5ydVohNBDRqOoVjWHR+yV5LkVg1RHstHCc
xkfP6tb6qMthRYX8bDeHoDEvLKnznhz2nvBc/nYRwZH2W869ScUQtzzIr8+A
YLEwoFsiUAAnd+Ajz4zgE++iRyrtEgj90mLvCASzRsPkGS0lsD1ZJ5bwCXoc
OMMfvnAVjnJaOdt9CMY72Hk/5ZdCOv+17e7DBAtmu1ieWKGEOfGHW3JPEvTz
7h4LfKWEN2+FtpJUgncXJcw7wi+DslXKkPM5BLv8b6ulXSuDzp3hbxtLCIrf
C9ZN6pTDG0fRDy9rCVah1CXu13IQRvGsmFaCTgl59/sfl4NZiq70bg/B9Jl3
iSIzBkaiI1qa3hGMtZ/Vs8mcgQeJg83zBgkGJumZdlswoEz3b3Zlba296x+e
JQPhckFTB+sB/YpVhTYMTHSZ3+kdIoi2cU01OxmYtpy4OTXM/it28dzegwyo
qY5cNxon2H3TRPh7IAOvue+rD7H+W92hnA5i4PaCg9VXWWelRHkFBTOQaOhW
ZTFB0CHnuXwsnAFN9w0VMEkwp1a2U/0UA/MrJpUeKoJJMw25st8YGG4IUWax
jrDvHneKZ6C9rb/0X9ZObVrZqYkMnHv95OqBKYKTPWFDy1IY0FlSqQidJtir
fxZqUhkY11+rYFi3+udf3J/GwOPV0uKPrMWDnVvFFxgQ2WXIYz4RTDb9kGYn
YuAof4G8nnVkxJz+/gwG3PclFnE/E/StWrk56S8GNgZ+K9zO2uWzVYrxZQaW
RRwrTGL9HzfhNDw=
        "]]},
      Annotation[#, "Charting`Private`Tag$88000#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlGk41Akcx1W7FGHb0FRyhGqkFDZq6fdbKe1IjtDMSDP/DJkO66ot5amJ
yO6DMi1mUtuzq8MRGeUoRxkj0aGixlXGZNz+aGWNY9a++D6f5/Pm8/JreugX
76D5ampq7nP7n/wZmZwqEEGQuEGVoDTHY5sEgpe5IvgmRdWWpGOBuwI9PcIr
RZDFtC3lr7ZAZV3lo1K5CLpHhWF/0izw0NVrV1w3FkGQyRFZsdACN633nWvN
ecxCcfe2NfiSXie8OfQAOPY743ecWYsaD/K9ljmXACe3crFqioqi2+FRBzzK
YYmBgRdyrXGKU9p8MvYJROv9ccfByQal3504evhdNVCehlIoZXbY2JrXFusr
Ae0CZVb7EXvUq5jvV5v3DAxHOTqC4a0YVfEux25LPcRF8fjb7jqirlQ2WV/0
AijXjmua+QJOaOrsS1B/DZ81DQvm9SPO3GOKSySN0BPSGsxxccasQ05dlWNv
4OuIhrY4YQdys7bPtix/B9dpq6wkNS7oeCJGQ4vZBGSNVkuZ4S78wbtB/3Vc
M3hwuVE5Aa7oWOm3JLvuPTA33ryeVLYbiRI1zXR1KczUVIKeLg1zy8s0KNYt
kHdxT2Oauxsu8Lo/lh/WCuqHi4a17uxB3ujDLmlmG4RGJE6d7XNHbdPJKkpX
O/BuOKR17vLAkg6m8JjpRzB41dP0Za8nJtxuOL3P7ROMyfp9x4c90UblaLbO
tRPM4ltXhWV6oV3hysUjHZ3gXzWvI2S7N0qyE788DZcBS5ZJt+3wxg5u2huj
77uglG++8tfEfbjwvqWN5E4XLG+TNzlY+uCjioDErz/L4bUopTlS6oNTS0w+
be6Tg1dkQer5WF/0GOSWFMd8hpY6dVctMz+0TPaOrzXqhpJ8mrNuox9Siqs/
GD/shkxqrd2V8P141bx6bexuBbglPZR/1qVjOpMdGt6rAE/elZbCx3S8ZxBv
nx3TAwc0b9VO+zOQJqRNHDXuhQqzW8oni5io/Dtt66niXljztt1iQR4Tt/4T
Hp1M6wMG95L2Mjd/VGkNFloP9IH8solj1oQ/SrOHjq7g9UOk+whRkHEAHXST
DS+bDQBDmPfK1jUA1z6uaNAVD4BWY/tE4lgAUoeiZqT7B0EsdKEcTD2IIkW9
xYbJQXgznnEuF1i4N/huY33KECi6zT+elLHwtJV+dITZMASyUqcXIRvXPzJZ
cUs8DLP8Sxv009hIvixyNGWQYMhfwWQp2LiXmVFS7k8CzyezXdLDxjzFWRv6
QRK69Y1YVn1sDFHtXJcSSEJ+hilncoCNXZukS2eOk/DTjXWh/FE2NvGn+6UX
SAjO3nLh2TQbSxk7BZfzSLhf5Z1jvZRAAwVVz6qABH1ek1WaHoFRETopzwpJ
OO3sVzCtT+Dm3z/EzRaTsEPCePCcQmBOOTfs2FMSmuvZlYFGBGYaJ7vufk+C
sjn0bTqVQGVuRLVcSgIrfcRn1pJAusN+p3NtJIjpER84VgTqe5nYFneSkNR2
on2zNYHJF0RG5gMkGMvOKhrsCBzUSRdUDZEQ99dsiM0WAmnXzuj5j5DQG3h+
IMOemPsDF83UcRJEitiRoG0EBiP14oZ/SVh299vIFz8SWPNCW+25koQz3IRx
GycCVzPGojkzJHRaLjol2E7g+e734yoVCS6DvylVQOB/R8leew==
        "]]},
      Annotation[#, "Charting`Private`Tag$88038#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lAkYBvAxLoMthEG1u930XQ5Lx11p3nclrHRxSXJZyolatrHptlqm
MC5tEUoYUqik4RuJpi3XJFJCRVSkkmSjlU0lzX77x3ue8/vnOc95F20Vem7j
cjictez9n9J3BmWiz3zBfNP1ShwOgYGhO9tX0JMCVWWrp+6szWcJe7VpFRjv
Nbqaw9ooaLz/E6UPjUnPIy2VCDyazAyOUcbwy4s9z0K5BLrka4eMUFYgz82r
u6tCYPH5uqJXlBP4aLyJkWgQeF9q6DREeUP6q4TPNnoEtk2Zm0wobYNIr8Kq
bygCuQk71bRthCB1LJ4lWkFgyxW1DfskuyF/7mD1sXUENni4v/5VPRo+Fqou
wRAClywqoCuNRFBermWSupdAf00rSZ1bHNyLUEz+/ieB05JlHj5fEuCsromu
ymkCN7RU+h8XJUHP8hVtppUE1qpNtPHtD0MU39L5/S0CBweqjwmajkD4Lu1A
38cE9nXoqWY7poHRFeKW/xiBH0ZOCHOnj8Gy8qXvv3BJ7LUbSrwuyIAiUuOa
gwGJLTq6Hpz8TDjo9cBpngmJhZOaUU8mj4NeWN+iLCCxZ6kLHLHOAqWZplyZ
J4lGz4JrA9NPwubVJx9uDyPx8nDNMLc7G7R01knrokkM2P/xRqt1Lpge/dvp
chqJ4/qKKSpNAop/bi5zKSbx6VfXbv/OPDDvjZfvv8L2/xYZJjM7BS27aK7r
HRJNLB4XPtpdADWplcNVAyRaK9Ql7n6nYXvG/oWNEyQ+pvVqa3hnIMZ16fwI
HoVm04Lq7Atn4O3B6orL8yjkpfcmqWwuhFvh5poScwq7Tf3EDqpF4Ct4UbXA
iUJP4ZdN/WeLYFXmgRnHTRR6752tMse7GHJyp9VUIihUNkZx2YdicDMOloaI
KCzp8bUwyDoLl04oirdkUHh//TO59qpzEH81MWjmHIUXd6boR708B0zQRJXt
XxRqeJ75KSzzPDjLV7dr36OQ/6TP66ZNCdhlxsQlPqfQIOJzynh3CQxufJci
+ZfC/PrknNKEC/D+tpvXOk0au67Zxd4jSiG4MUVe8B2NRw9schB3l4JdhGwg
1YLGlT8GELz4i9A8M8fvWxcaJWVxQxNLpMDM8Y109aNR1G8YK+ySAveR2FVX
SKNOdfvoxj1lULEw+3p0HI1ZmeFidX458D2G4g+doLHQet/HNY3l8NJy3myi
lMaA2GL8FMKAVo6lxY4aGkPf6Ju2hTLwNqbeqo610EdsmL+DgTtb19rya2mM
MwsdQyEDh03DHBpYl/STecnRDPDqc53n1tM4Kbg4ZZjOAGdYyb+1kcYjiopy
m1oGJqw64ukWdk/44lz1BgY65wYmilgX9GSI+24wIPs6kvyQ9SUmKiC2lQFh
i3LqoVYaHwVZazY/YGDU3za79zaNxvXybRtHGXgZd0qacpdGM1PagxxjoCnM
hBlgbZud4/DpHQOF7vIK63Ya3SKj9fI/MLDFoKt6kLWdzqngCY4Mnl5QbbDv
YP/r7OPjz5XB9dSMG2msHf/Qcm9SlkFe1ILmIdZrXsfaZqnJwG+lfVt6J40b
vrf9QcGTgf3i5rvDrL29xxdv15CBEc+rY2UXjZsPnzfq1JTB1OhAVybrn+uD
tJbPkkF3R8TDEdb/AWdPJ00=
        "]]},
      Annotation[#, "Charting`Private`Tag$88077#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVx3081AccwHFFhFLXepm0aj2Y7tBOpYfZq++3neKUzMORh+M83PklUipL
bhnaXiWnSKd1vSoakXBGySUPHfIw5OG4ebjRg92dh9+hdG1zbfvj83q/PutD
Yzy5C/X09Nz+63/zpIa8r5aI4W5cN0vdTcX8qxnBlHVi4NJlf5hp/vuwz/yU
9mKwUvcf2baUhvn6Ww8KfcWQxx7+nu9MwwIGe+tMrhgKnJR5ZtU0vC8t1xXu
LoOiFbp3W/NssETKyV4V8SuUlVCFCd/Z4SOppFlbXwHBJ/GoYToddwpYAxuG
q2C3jeLt4qTtWDo+zizOqQHmGVujJfa78MOGMcbGe/WwSmckSO1wxO4KpsSK
3gAP9WmBZyWA1pSiYLmgCZzcdX4Py/bi9u7EIVzbAllDqTReMQO/yIivE+e2
AcNQUdF7ex9mWZ7oefF3O6SfvZgiPe6MbIOpoB7GC6jbIp9TE0ws4eQeNT/V
BQK7xJJMOIAzjiob9q1ukDRPrNMuccPMFlW/brQHOu7OOwgXuGPM10dE2mUy
qAnf5uIf+S0WhOS6uvn2wYXsquc/Rnhg76JjxXnX+yHZYuOm5RxP3HP5sbVP
gxxaax7nDjh7oUFbtSDEeAAWLbpzci/DGxdPgGnjrkFIP17OU9qxkKjln0pJ
GgITvsUDG1sflFAOZuxrGIZHMk5Hu5UvujJvNAZPK6DUW7ZCbHYYRau6YtWr
R+DmSVHhFlM/pCdlmXlUjEBfpSB0cs4PYfP681XMUdjrGqY1UfhjQkFqTOf4
KNzip440yAPQR1TOo6S8BGbvsLrmWSByIqp69KxfgbIt2ZlVx8ZXsRcsZ56/
gkqKaZJrVRAaTJtHLwt6Dd382qHEnGD0dkl2GNB7A9PS0MaCQxxkrCg27rr+
Bj4fSii2b+Dg/dU5lS12Y8AVGRpE7gxB1J0YjOkcg3yaJOV4RQie9lpo+g3v
T0j7LWXlp9RQ7E+KEdcbKyFqT1zHpXuhKN9wMyQ6Vwmzz879fGdNGHrrZ05Y
7lLB1Sltd3hGGOqqwydPD6jAVi1yeG8WjvtVcx/+OaGGKK13IfV8OD6d4vLt
zcchv2/Hfpo+Fx9suyWPqByH9wGpHgOJXHQcv4atbhOgmZ2Npr3l4vuEyLUD
mgkYDfip3CWWh56JOiPzi5MQ37fFxEjJQ+tnAW1ea6eApnXpPBUQgVTFNQOo
m4Je1aWnYnkEtkZdZvr4krBp6nV1mhuBbyxRo/UjoT2r66LQnUC9Fo1QFEhC
nGONzx0PAndYeb4eCSGh+UK2ppxF4N3hlYlHo0iI2ui6aZBNIP/QjYofkkio
OFx6iXqMwC/peeuKikhwksb7N6UT6KpgNbmVkDB5hGf94gqBvDTDaI2YhOzl
Xm9/zyTwpjJC4vCIBBXbNn1SSODiHBqrro6ENK2ifuVtAl9SxKkyGQkyOydq
WCmB87Uc+zNyEs710ueiygi0OEaRWw6SYJ2wRhpXTuCh1lgrzggJZ5rnAlMr
CXyS7FCnVpOwJqzwSlktgX30MZ5gkoQmYyH7ST2BMwrhUrqGhBhxMq1RSuBm
R63/6Xck1M8HNMifE8hQFSyw0JIQ+YtLxssWAoOy/Qokf5HwyQGHoIk2AuP3
mbiz50monl5vM9dOYNas5N3HjySEXzfTfuwk8F8CkmRs
        "]]},
      Annotation[#, "Charting`Private`Tag$88115#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.4, 190}], 
    InsetBox[
     FormBox["\"n=3\"", TraditionalForm], {0.8, 60}], 
    InsetBox[
     FormBox["\"n=4\"", TraditionalForm], {0.8, 100}], 
    InsetBox[
     FormBox["\"n=5\"", TraditionalForm], {0.8, 150}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{951., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {0, 200.0483318705988}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.695467399261177*^9, 3.6954678858868046`*^9, {3.6954679416648626`*^9, 
   3.6954679684308615`*^9}, 3.6954708821604624`*^9, 3.6954724533334017`*^9, 
   3.6978761198964987`*^9, 3.6982315535981674`*^9, 3.7015777374880733`*^9, 
   3.7015836597847033`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen3", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "6"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "7"}], "]"}], ",", 
       RowBox[{"taben", "[", 
        RowBox[{"0.001", ",", "amax", ",", "8"}], "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, {3.69546729735015*^9, 
   3.695467317718521*^9}, 3.695467361445964*^9, 3.695467587628255*^9, {
   3.6954704232995925`*^9, 3.695470438927722*^9}, {3.695470490639766*^9, 
   3.6954704913105035`*^9}, 3.695471772207943*^9, {3.7015759686859045`*^9, 
   3.701575969185994*^9}, 3.701576337510733*^9, {3.7015775834187775`*^9, 
   3.701577591794099*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"enbeta678", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen3", ",", 
    RowBox[{"plfitlow", "[", "6", "]"}], ",", 
    RowBox[{"plfithigh", "[", "6", "]"}], ",", 
    RowBox[{"plfitlow", "[", "7", "]"}], ",", 
    RowBox[{"plfithigh", "[", "7", "]"}], ",", 
    RowBox[{"plfitlow", "[", "8", "]"}], ",", 
    RowBox[{"plfithigh", "[", "8", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", "420"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=6\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "200"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=7\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "270"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=8\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "340"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<enbeta678.pdf\>\"", ",", "enbeta678", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, {3.69546729735015*^9, 
   3.695467317718521*^9}, 3.695467361445964*^9, 3.695467587628255*^9, {
   3.695467629732296*^9, 3.6954676318325214`*^9}, {3.695467706037324*^9, 
   3.6954678835339794`*^9}, {3.6954679187423296`*^9, 3.695467967446408*^9}, {
   3.6954704838192854`*^9, 3.695470519604247*^9}, {3.695471529517668*^9, 
   3.695471579749909*^9}, {3.695471610433279*^9, 3.6954717158813477`*^9}, 
   3.6954721616286936`*^9, {3.6982311373303795`*^9, 3.6982311880968056`*^9}, {
   3.7015759785703135`*^9, 3.7015759898976994`*^9}, 3.7015763547643805`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAqQPyp8dJN
YlA/acIqLOgVKkBB9nr3x3uVP7ZVrSDWGCxA8WjjiLX4pD+04+DFIAQwQMJW
CRaHM68/mZ6rDVnNM0BJopdRLLe0P/dGWcU0ajhAMZkqGJXUuT8olbqq+Fw9
QBqQvd798b4/h8nsDPs8QUCBQ6hSswfCP4ufTdBj10NA9b7xtWeWxD9zL5ya
L3lGQGk6OxkcJcc/KGRNiOEfSUDdtYR80LPJP1F2/lL+yUtAUTHO34RCzD+J
XObWlXZOQMasF0M50c4/UHgvVISSUEAdlDDT9q/QP4F4D0906lFA11HVBFH3
0T875SSh80JTQJEPejarPtM/e8dBi+WbVEBLzR5oBYbUP4dpg4Y09VVABYvD
mV/N1T/n6Yoc0E5XQL9IaMu5FNc/X38Mi6uoWEB5Bg39E1zYP85EubS8AlpA
M8SxLm6j2T/B6AKM+1xbQO2BVmDI6to/deecimG3XECnP/uRIjLcP/CQbFXp
EV5AYf2fw3x53T/QEh+JjmxfQBy7RPXWwN4/od/OuKZjYEBrvHSTGATgP4p6
+n8REWFASBtHrMWn4D926Q1Ihr5hQCV6GcVyS+E/Vb789gNsYkAC2evdH+/h
P1WsEpeJGWNA3ze+9syS4j/6UnBXFsdjQLyWkA96NuM/lF62gal0ZECZ9WIo
J9rjP5I9KnlCImVAdlQ1QdR95D+oaOGs4M9lQFOzB1qBIeU/Ez00poN9ZkAw
EtpyLsXlPwhf7/oqK2dADXGsi9to5j98E6NI1thnQOrPfqSIDOc/npYmPYWG
aEDHLlG9NbDnP7+LoYk3NGlApI0j1uJT6D/9khHt7OFpQIHs9e6P9+g/3yix
K6WPakBeS8gHPZvpP9eInAdgPWtAO6qaIOo+6j8BDQNcHetrQBgJbTmX4uo/
3Zzt79yYbED1Zz9SRIbrP1lfgqKeRm1A0sYRa/Ep7D9R6FtNYvRtQK8l5IOe
zew/uFvRyyeibkCMhLacS3HtP3NEcALvT29AaeOItfgU7j/OstLUt/1vQEdC
W86luO4/bF3UFMFVcEAkoS3nUlzvP1EqBvSmrHBAAAAAAAAA8D+qjRd7jQNx
QLbkjaI=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAuQPyp8dJN
YlA/vP6z6iYdLkBB9nr3x3uVP+76QZIjbzBA8WjjiLX4pD+XBzLE5XszQMJW
CRaHM68/x+nefi7lOEBJopdRLLe0P3714SgFKz9AMZkqGJXUuT8JbiiWoONC
QBqQvd798b4/U+N2EOdGRkCBQ6hSswfCP3tXh74ftklA9b7xtWeWxD+6wNxM
wixNQGk6OxkcJcc/lNjXTChUUEDdtYR80LPJP5FADR2nE1JAUTHO34RCzD/j
ZsEZZdRTQMasF0M50c4/BSXiKRKWVUAdlDDT9q/QP5CUSvd2WFdA11HVBFH3
0T9SYGIObBtZQJEPejarPtM//XdZidTeWkBLzR5oBYbUP1UzfLaaolxABYvD
mV/N1T/cUGESrmZeQL9IaMu5FNc/wgOW24AVYEB5Bg39E1zYPxvq5sDF92BA
M8SxLm6j2T9g//inIdphQO2BVmDI6to/G8UuSJG8YkCnP/uRIjLcP+rT5e8R
n2NAYf2fw3x53T9Rc/dmoYFkQBy7RPXWwN4/vxyv0j1kZUBrvHSTGATgP8KX
eqflRmZASBtHrMWn4D8ulm2SlylnQCV6GcVyS+E/RVRVdVIMaEAC2evdH+/h
P0TRtlsV72hA3ze+9syS4j/TiVBt39FpQLyWkA96NuM/LOG69q+0akCZ9WIo
J9rjP6aFn1eGl2tAdlQ1QdR95D8KA5IBYnpsQFOzB1qBIeU/lzoQe0JdbUAw
EtpyLsXlP/l7m1gnQG5ADXGsi9to5j8RYZc1ECNvQOrPfqSIDOc/2IFqYP4C
cEDHLlG9NbDnPxdPB1d2dHBApI0j1uJT6D+1ddjb7+VwQIHs9e6P9+g/sZ3g
z2pXcUBeS8gHPZvpP1QK6xbnyHFAO6qaIOo+6j+u5pGcZDpyQBgJbTmX4uo/
TMwiROOrckD1Zz9SRIbrP21RlfxiHXNA0sYRa/Ep7D9yyRWz445zQK8l5IOe
zew/5SREVWUAdECMhLacS3HtP07iB9bncXRAaeOItfgU7j9aQykla+N0QEdC
W86luO4/3XDgNu9UdUAkoS3nUlzvP6P/XwB0xnVAAAAAAAAA8D/MoC50+Td2
QLKkjA8=
        "]],
       FontFamily->"Times"]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAAAAAAAAAAAAAAAAAAAxQPyp8dJN
YlA/ATie6bgSMUBB9nr3x3uVP1YGWmkq5jJA8WjjiLX4pD85+3LRgl43QMJW
CRaHM68/vfuvOfmnPkBJopdRLLe0PzLsKf9FaENAMZkqGJXUuT8C5MVOrKdH
QBqQvd798b4/k8ZXCTX8S0CBQ6hSswfCP16N1bJYLlBA9b7xtWeWxD84xPVw
TWJSQGk6OxkcJcc/9YQrtLmYVEDdtYR80LPJP1QRGhTf0FZAUTHO34RCzD9Y
9/fSRApZQMasF0M50c4/Z+2zoJpEW0AdlDDT9q/QP+Kd5f2of11A11HVBFH3
0T/4ZBFRSLtfQJEPejarPtM/jZxgya37YEBLzR5oBYbUPzNIoILmGWJABYvD
mV/N1T88I+sERjhjQL9IaMu5FNc/j9zL1cVWZEB5Bg39E1zYP8GvJ95gdWVA
M8SxLm6j2T+ad1wHE5RmQO2BVmDI6to/OlyqBNmyZ0CnP/uRIjLcP2BIkSKw
0WhAYf2fw3x53T+KA8gjlvBpQBy7RPXWwN4/IHGuL4kPa0BrvHSTGATgPwa1
6rGHLmxASBtHrMWn4D/JAHNakE1tQCV6GcVyS+E/LGumBaJsbkAC2evdH+/h
P9b72sC7i29A3ze+9syS4j9/bsBablVwQLyWkA96NuM/D9tiEgLlcECZ9WIo
J9rjPxIVg7yYdHFAdlQ1QdR95D+2sc4NMgRyQFOzB1qBIeU/F70fy82TckAw
EtpyLsXlPyz9Ib5rI3NADXGsi9to5j/NsnezC7NzQOrPfqSIDOc/CK3Jga1C
dEDHLlG9NbDnPxMsEQVR0nRApI0j1uJT6D9MV3AY9mF1QIHs9e6P9+g/6WSF
nJzxdUBeS8gHPZvpP6j60nZEgXZAO6qaIOo+6j8mTteN7RB3QBgJbTmX4uo/
haWoy5egd0D1Zz9SRIbrP5JSzxxDMHhA0sYRa/Ep7D92RvFs7794QK8l5IOe
zew//Tz/qJxPeUCMhLacS3HtP3VyNsZK33lAaeOItfgU7j+9pUqy+W56QEdC
W86luO4/K2D8Yan+ekAkoS3nUlzvPywmocpZjntAAAAAAAAA8D/jdWTfCh58
QH3WjXg=
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzXs0lAkYBnAmTZEuopV7pcvxzfd9TRu1hPdVdFnl1qxqdaQpKmORXGqt
HZeYbloMKdncBsN8ummkScsZFTZtY7Xtace21RYJJaaZbGPb2T+e85zfef54
FvLjQiJZRkZGWwz5v9PeNZ7ICrD0FviWGBsZEZjU/4r1QP7OO6lVPS/c4Jk9
zyKlcmMQejgQLQbvWB9uXSS3ADG3POSwMYGf0u3jT8oXwk37mqpRFoEhF1JL
c+QrwPz9Fb9nUwnUk7LPj8p9gKnuOq6cQWCwRjmZKQ+GYfaERbY1gSXDhUup
RD4Upr4pNllBYLe7Jq41WgCKiIxTvRsJzFbEHltmmwDQbTJGRBB4iJ+j8H2S
DEODjve/O0KgUnfI631QKlgdfvSZYz6Bl/1Z+WkW6bC3efGjG/UEsqypxxCX
CVbCPewn7QSaPFZ2+UuOwtomqA5WE0gvIAQsUxGcKbt6o1VD4PRw/TWW33HY
N6H0TDPnYKT1FZ4y6SSce9zObXfm4OBXq6vJR7nwThBWMsWLgz/4WQWOsvPg
bmxegpjHwZ8q31eVeeSD0nlnm0MsBy96dVZd3F8ATrvmC7kiDmq3qlL4mWL4
YJbAFFzg4K+kj2SosRA+7OcHvr3OQXbGgMSmpwiSV49GnH/AwV+KtZP27GKw
bbZ65TPIwe3DWuN0t7Pg2OryNJ5FokcL+Yco6ByUr+pb/9aGxEsB98wis0pg
Y8QS5/0rSUzbWTZ7oOI8fPPPjFiuP4nm0r2tnYpSGLf92yWDT+LypoIO4dCP
UDYSFNadSmI9aKvU08qgi7vzY5SYxD6/3TFsx3KwWfrvHD1D4m0z7AuQl8PP
FXnFNndJ3J7r3nRgbQXocttO5fxJ4qqD+zzj1BWwmRTpRrQkts29TG6IrgSH
NUMqySwKOVsPjgVoKyFQBXYvllD4VBO11+d0FdRac9QOQKEPLwXZ9hJIe9Bo
WhtK4bBVS6dcLoEj7r0NRDyF68R2N1f7VcO4ZV7bpIjC1MvjmYM91dCd6OW7
o4zCSdpIlx1dA/dFGV6Xmg1/gmW/aT7UgP+MPdU8FYVV07N2BYhr4S2qMzWD
FH703db6OyEFjX5dj/0UGj95rz++slkKSS5fni60pXFLyYFPR4LrwHH6QBvb
lcYNjbV/FTytg3XbFvI7/WlcJAgvUsfUQxe5OXHuHsN+dJNu1lQZJF+bqQ/9
jsb5YYHtVmIZlDMxY6/FNNqaugyfLpLBFJWrB6+QRvvrrHmmZ2UQNa7PuGWw
k2VT1GSpDCiPXIu8IhqX3rM366+RgaKjgetWTKPbmtdB1xUyePj8TaywhMYQ
u+wnO57LwNTm4JBlBY28rvBpD1/IIMbTfWWawaEpX3ADBmSg2mWc2m/w171D
GWuHZXCmJt/sRiWNu0+GLOFoZbDY9apLuITG+I9OMXpTBrwDx/dJa2lMqJso
TDZnoDLh5iULKY2J23pvjc5iYOqZLN23Bqc05sx+acnAvT5L0ZY6Gr8XjFy9
78DA9mjXmrF6GtNtOtQbFjDQkqsfCZPRmNlRbqJcxIDTldtudwzOceaFNi1j
oF/Hu1PM0HishxJyCQY22TnMNG6g8YRwmrSeZIDxfsmLNvgU9Uy1eDkDc/gN
pb0G56oVExdWMHAoO+mF50Ua/wOvZifm
        "]]},
      Annotation[#, "Charting`Private`Tag$228333#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkGs0lAkYgJWVqTg6m9xSNqk27EhIqel9tSm2UEhKZUaYxm0+FXJQNt1s
7Ebaaljaoj0VMxKSXEu7LrllDCbGbQYj5lOMYVqs/fGc59/z41nny3bzX6yi
ouK8wP827Kc8ybTMAYrwbCqNS8XXkwxK+tEcWG/U+sZOQMXj6q+Z92JzgOZn
9dl2jor3zUM2JtfmwDnZhPNWFwvUiWx5dJmRC6LF4eqbZBa4QoOT4Z/Mhc47
O2mUu1twcdqqujsX8oBXTsv7LLBERfXjCu+OfDi+Ys/v1Z7WOL7Smdg49xJi
TXZEar7ZgfTgs9Z/vC8F3fCii8yW3fitnUbUhapKMPYJdc8ZsMfonX+WVLm+
hbWl02ERqXvxQZVcjZH/Djxt/17vpLsfnR00Cowca0A+sow+1uSEWd8NiN63
1EG3QZZ5d/RBfBkXtbLZogEWseIS22Zc8LCo5emXyiZ4p2C9bhIcQo/eyWyb
lS3w/U82ymJ9N/SY7bWWwgfIE5oucvR0Rz19arj5tVYIUj/RUJHrgXaK4yWc
Ij7sfUsd2Ck7gkb84bx7KgJwXU0rf+B0FIVdAknS3na49Dyc8SzDCyf+yjLi
nu2ARoGrS0nXMWwKa112qqQTXO/5q+TbeOPSuT7l9lEhyIYN/82NPIHqCYfT
H9l2QVWbVlkK/yQKYV2MWmw3FKv8sG+NmQ8uf9VMT8kRAbM7XMPTho4qln1T
XHkP3KSc60jup+OTwmHH6NReoH3FWtcrDCwbvlVoYNYHqpomGb3GvmiVJlX+
3NgH/aNZbZJGX+yg5r+ZC+iHQ6lTliHs0yiyNzv9o8YAtC8dHD+zxg+bAvkP
47kDEJYxctu2xg/J82N+nQ5i4CgrvG8w/TFsrmh+SiqGLhOra87aAWjMGjc0
jZdArk5kW2phAJZJj3V66Q/CrU3NFJ47E0uk50JdSwchack/GbR5Jg7WzV71
9hgC/dxfj7lknsHzZtsjLGaGoGLdZETrQRZahvQP690ehomTpq+EMhZ2Vpcq
ZzdLwe5VeE9BUiD2p+2XPG2QAqf/1BlVuyA08NjjFhIwAgmtejp8YRAW3By7
q1j+CVJSiI36CcG4o7MmJpb7CbhEt4GldQiOqWuL9faNgpfOauv61hBULdIy
iRkZBcNfpnidcaHo6BA9OBk/Bux3Dw8FGrMxckTHkWUgA76RX1tDJRspWqcv
Z5fJYHMWQ+S2jcAabSNQHCFhS3qU+NI1AqupM4xMLxJOSVvEkusEVjq2Xtnv
TcLNbaaSAwkEvoy5XneXToKkWSjRTSTwsZg8sj2IBI7ariFeMoHxBZXBUXEk
fMOek/akE7jbw5fz9SkJHfbxJLwg0C50V9mjXBLUfvtIZhcQaHNDp/dAHglb
u6zGlxcRaF5atyG9kITECPF4ezGBq02snu+qJMH+mcMXdjmB0xOqNbFtJDzT
psgzawmc1BSNbOhY6DPocrV6Asc3FWs2CklYwiuWB70ncMg72H1tLwl0J9aU
bROBgrd8UfkICasu1ima+AR+6OYuYo6RsKfeeNpGQGCD4oaJ1jgJbL3o6bT2
hR9mtEAfOQm1+WYzTOHCDwfdJPVpEhTz8TMNHwks9fnM4ylJMHHumrHqJrA4
qv7D0VkS3DjWyvsiAl/czpbPz5NwcShROd9D4H8FI3UI
        "]]},
      Annotation[#, "Charting`Private`Tag$228371#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzH881Accx/EjFUs7lLp+yG67VJO77zf0Q83nc0US+qGGtK17NCoTRSy/
OvJAHO7OEc6vO0f6XqotzSmFnBKXdI/1mPTDlUblR6lpjKz23R/vx/vx/OfF
3n/EN9iYwWD40Pv/n1s5jbo7WbpeMXlhxGBwMWfXm3E76YhrcrFZ9BHazWld
ds8ln1y9Vjm8MtDeo9za2CRhgmFfVGeDEReXXjARXZTYgsk14+L4aVzMvNw7
ckbCgx0Rtk7jM7jYuFqvKpcAvOoJOPBmNhf9YzwSFJLtwKq7o3uyiIvL1tUc
10QIIPCCX5alCxc7pL+ePxh+CBLvLTC4+3HRoV+YKmQfBUe9OHs4govQ/U3X
dUEU3J6rdh6ScLG43T76sH8MYOqHsIFqLvIta2qZFQlQtG60DHRcfNN3JNU3
LAmSO0ocTF9xUYBLHvwRlAw+mUJv/TQejrcWTvyelgKT2dOD3rJ5eLnj65b0
lDTIvH5zloUrDwdFFgVrYtLhXLuzpWoPDzdHadcL8kVwbqE3M+s4D28/yTzF
l2aBuKCoNDqXh2FH2ZUlv4lhd4CYU3eJhx4/pAbHHJTC2XFHs9B7dK8ltUO4
Pweeai2FS4Z4aAvDi7SRMpg6pPs7z4TAl7GGxt6juRA3g4oqsiKQr1u91TUl
Dwbcu0fusAl8OHYlsEB2GhRRvXINQeC0P1sbO8T54HF1hnm5K4E3+lxmgbIA
niqEcXU+BDKrXKqzFYXwU4nVpbt7CSzeFKTvlsthfXrivNIQAuvHRnsE6iL4
1xpiCmMIDA1hwq2qYrh0daEqN43AX95J0w9cLQG/T1va6k8TSPht8De5XQp8
px02xZUEusUdixVqy8A28ZhLfA2Bg5ctUpzvK+B16MCuU80EyroWR/QdUsLF
8Hjn3HsEbuO37j/fr4RawQv3gB4C72tUbVZh5XDhfYWv5zCBbHP3gIND5VBQ
dmKZyySBaw8v/C4wSgURg+p//MxIXHC+NmP9exW4ev+Vc2w+iaxH/RNFERWw
s3ROoOdSEp9ZeRoKJyrgW+mpJV5OJEbaRw6nxFSCl3x+tfdGEu9u6wxnGp+B
VW6TjnE7SfQQNDmyMs6AwFA7JBCQKNr585fMmVWQJM4O9QgnMd9HkFopqQLp
s7qXe06QGLrCwmo58yzItny0P5xJ4r7R3b0rss7CY4WNYo2cxMVtHRzdHAqs
5ZLPeRSJFQmfyQJkFPApm812GhKV0cnV2XkUxC91UAXRLgmfvKnNp6BWteGj
inaeYHB8ZTEFy0v3amzrSExx031vVEmBhUxut+AKicHmohXnaikwxFvPNK8n
cVmJWfOHbrq3fXbbuwYSOadPPiIe072OxRyikcQvxBOjwT0UjHiuTAqnzUoa
sNP3UvCjm9faIdqmQe1ZlYMUbF2XQfU1kThgnxHgM0UB66vpGQ+aSXzBMYpM
/kiBr3Juv7WWxOc2sZl1DDVk2XD4u2k/YoY0sqergcHaNKGnrRvdwhmbrYaX
5idDdC0ktg7f+MbeQg1skfSW6U0Stf1r/QVWatg7U8n2oF3/YLlIN08NnUZN
D1toa/TKik8sNZgmdjob3yKxpp3V4LRIDRunenKQ9kWttCvERg0Jsa9fC2lX
XzN9W2arBs3YlGcD7f8AUf4v/A==
        "]]},
      Annotation[#, "Charting`Private`Tag$228410#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkcAHBX5Ehl3qtVrbuwibCVI77fYkgSjWNklStyG8dvSnToEtuq
vKGiIlu5E7uhJJuh5Fm0axq3jIY1hp/ZxjqGZnf/+LyPbnAcLVRORkbG7T//
b9vsU1CgXQoZj39sbGw1RycW5XkftRRmibMVqz6ZIy2su50SXQq+TnH5bkvm
GK5y8J/0+lIwmqAlD5laIItm58Y4UgZvjTbtWrltgTM8fQleKgeFipKKvZGW
WCgv8uGNV8K5mtb8BvVdeKmImq5Br4akJmnyC7oV7s48oWNzpRZU7DOFZqcA
PQUm0+d/aADNUfUvE+oOSJlMfN2o9hucCRzhXz7ihAbPKPM7CprBQqPBcqTf
BSMtr7lUrmqFGqfN1E5DN+QqN6kVFLyDFh+2b+MxD9Q2iKuO2tEOnPBlZRtt
Gt5b+hLnfKMDXF/Nb0lr9kQ0sC3IMegCYcnpoW0Z3qh2ZXvS4ttumP3YIM01
pyNfk5mRM/cB8kPk7ld+8EVary5XYPcnxGd0Tujl+GGfuK7amdEDZbP+rGAb
fxTbVLUce8WBdSLGjIz8cVzWCzkQJMeFTR7X2FR2AGpHyB6NtugF6sLOs2U1
gcjplSnamdoHGjmBcUE5QfjkieDUclU/ZNPis1fCg1Hlwa6raSsDUDzoqOZy
OAT999itEjsOwdoNeeyTZiewzdRsfSxzGL5jdJdHyYZim/tF74dvRqA/971A
ix+K8RMBlNiUT2A7/LNf3YswnJv3/16OMgqiHqmSfuZJdLifKUqoG4W9d7TU
7KPD8UH8DmLCgwfWqVr77CEC2f0yOVbzPOgwGe2Y1o/EYZZFzIW8Mai+vjWX
oRCFSuf6VDssPsPBNa43ezlRuCh55iTmfgamn+UoWR+NiyUrzjoJfPBpWw4W
Xo9B8kmJrIPyOGTwnfVe+cdilfVl+v7KcTjS5W1lax+HqZKeRKrTBPCji5rc
VzOQQvMx2SqcgBjflKyjZxhYxz1Uvjr9Lzjc0zLH+cxA2tOHPJ7WJPQadkls
3eKxTtOw9i57Ep6O2lQmv45H4191PbyOCWBw+8Z5Y6MEDB07dHVKfgq8B72E
1XkJeCfkY1Jy8RScPuF5QV81EXs1OMaqKARxanOFUlIi8nwUUpL5QmiQZF9m
8xNx8X1J9tT5aRhQ6RGL3JNQMas82GvjDDwSceRV6pNwaHy4827DDNTbW79e
NCLwTWy67JgXCVu3rFnvn02g+iM6cYNOQjtWFFqwCPTrM5y09SMhNtR1p3Iu
gX87tHWzAkiofZrhXnuXQD1N5UKnSBKc9ylmrXtI4EV2pn3ZeRIiwqQqrVUE
On6TlRJfRkLVM5GC6e8E3nQ7Tn5bSYIn5yZLoYvAwYumIe1VJMwvmhkMdBOY
NN15UP85CegQ63Cth8DHzWs3cZpI+MARpPEGCFSMuVVvxSFBvDT2NVdAIK0o
yITPJeGO9qWsGCGBD7jmhbf6SbBz1NNynCFw9/4/0gUjJFz5KdBOJCIwbCOF
fk9AwgadoRTXRQJrDo21H5gm4aVjqqqehMCvab/Yz5EkBERszl9YJjBX6Lnt
8BwJxTVHXz6WYSJP1yBvaZ4EV+6CS6ocE03p4jXFSyTMSm730RSYeOZ6S5rn
CgksnT0RxopMfPeGNSeVkmBN/bggVWLiv0OrX4Q=
        "]]},
      Annotation[#, "Charting`Private`Tag$228448#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVx3881HccwPE7tGH6ZcaUDOkoTr4/XKV4vyuptltWYRwrS51fj2F3fpSW
XUdUfoWSw/lxzsem5qH8fKhNltrpx9zSD6sUikdaVNt0+VHt9sfr8Xo87XfF
bdtjwOFwPtf3/10qanyHjOZ6r7ex5nI4FEr4mybXJDzz1jiKklFvp8q052+l
M95CfumYTO+DwVVPH0rNINB70V0ul0I3gXukVmoD0WH2jYYGFB5S64hG6gr5
6qV73jeisCEk5HKXdA08dPXsnmNMoe+K2bd/lQrhO6+Q/EXzKNSImsqtyFfg
p+nkFdlTaNA/ecP/PTFYv+UHjVAUliU+i0j86Btol75TPl5L4RGL6tiBHRKY
2DbxxGs7hZsDWVvly0Rw6n/RExtOYfKSSa/n2n3wt3be+akEChdHRfD45Qfg
uFHReTaDwhjTfi73hAzcHtkF+xZROM2rdBYclMPXLtqps7UU5ibf6m4RpkOW
7aGVulYKw+Q7/fhzMyB3a8XR0d8ofLLdMGdclwnO4/2Dgj8plAZbb5juOALn
PBxuhYxS2Lxkc/O2+iwYGTl6/d4UhYLT100qC3Ng9E7QXRMzGtvFXX0rg/Lg
kdQ1ba4NjVPSp8tzq45B0j5HKp5Po+L3Uw01GfnAXeaw/wcvGgvNUnKGUgvA
0cfnymo/Gn+qlYSWSArhk/Kr/ANhNGpC1U90AcfBvDqIXxRPI0wMaVOEJ0A5
35Q2ldPYWitKqqaLwM6l80ZAAY1+rTOzN1qchJT0/kw/FY3r6k5x55kUQ+xG
23XqRhoFrYVnU8eKIbh5d7H2Io0ZtYc7zIcVcD+7558vb9E48W/tL/Z9JbBS
XRGeM0KjOJSz/3Z7KWSJE+NKXtFI1+4pbGgog6SCOJmBMYMcM6Mo9yIliKLi
+Os+ZnDs+jV3l+RysJDdHF/uzKCHVOX/WUwFRHJ2NO9dxSAo+koOO1VCo8uY
lWIzgwXR4lVvVZVw8kLl9xYhDA5rjrX4WlaBhCNKi4hhUBOgPS3MrAKebG9p
5H4Gg/0ttw5zVSCJOtfWlc3gXw9f936RoILmN4aS12UMLusfNPJ7oYL86Xj3
zHoGJ40H6k2jq2HDqvWGXR0MdnemrFDcq4aX9gslfT0M+j5bGNseqAaPBKuR
jYMMdlUHp9V3qyH+W+tXuS8ZvHHk9PwwzxpIr5ctSOeymDs4a4u6qQbcA8x8
bpqz+Onl6chzPAI3idJkxoFF15m8vjZnAonhda4+i1mcQztuallGwNKu1S9b
716l0OmMG4FghfaEjSOLoYnKYSIg8CDL0MFrCYuxjrCrwJfAaHyUZ6oTiwVy
eUiUmMAbT48YjiuLCW2WV8WRBMp1a3M36R04Xue5O5oANm05c0zvhaJe652x
BOT8SJ0dn0U15djnn0TA2K40ba0biy0Dl/wxg4D5LG6Z3J3FYktRl9dhAo2d
szuu6J0iHGdWHyXgn7pgyJxiEdosPxTkEjipY5yr9dbkRfzhUkTA5qm46SLN
Yt2laVxaTOBnIr3zAcNi9nReA6+EwM5w2dR2vbdGtOXZlxOouq/Ax3qzSuE7
20oC6xUk3JVl0bJ3INZGReBxQGNGgt6vjRMfWKsJHDK/8ON5ve96m2yxIgR4
PdeuGXmw+B+8/RbN
        "]]},
      Annotation[#, "Charting`Private`Tag$228487#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk30w1AkcxrsorstLKbrqpFdtkyJLabf7fo9DR015KTSFxJbX3Syyfnrz
kuMOdcdGZrBau946L5eKRCSldr2UTS15WXlb9EOSc9m9vT++88xn5pln5vnO
PBt9mM5+ixctWnRYdf9rgK3bgoFAAILSUq8lFlRkGXS1xYoEkJ83X84+TsXw
UU8+OS2A2+m26rILVLySzHB8BkLIIboKaqupyJWEZ0a8E0KGvcb0BbTAJ35p
FpLlhfBbr2ec3NES119rD/6DXQzndbQLW3324dmBrcxrRmVAZwZNZ16n46w+
jR94rBJoAdv89dqs0SUopeKrWTXUB53KVSyzRxNK2sjm2VrokGfXFps6YmjQ
rSmpbgM8oIWqHSs7glRJYhcnqhFsdjUl3JhyQt/7TcYtBs9g5fb1vNm9rugi
7k6YKGiGAq8vd2rYx5Eyc6NDpiUCc2W44epEdwxOS4tNFrTAtl8P5AW+PIGi
TVk6CYltoM0pSHQdPok/pbsPl1S1wyNhhm/2nCcGN9JZd9Reg7z3HIWd5Y3L
o1lkxt4OIDe4OXsLT6PP5IsNXvESKOwYjRM1+2CGYoV0mfgN2G8Hs9GhM6q8
giSeohN6djN0Wid9kTfiN77S4R3sKDH7Yr6CgWGNoT8zL0uB1d2i62N4FpUn
BYcFLV0QeFWXqmN9Dv1Tm/oaDN7DL09XtQd5+6Odg2XAC4ceMHokz/kzMACl
9SJ+yc1eKKH4RVolB+KU9zs5/WwfmDuUxxRkBeHgHeuDXGUfZH/7eOlzfjBS
PUDRze+HmgPsNEZjCD56fmb39yADydY5l5Y2JvK466qsh2TgVH89RcphYXh5
s4ZX0gBQ6paaCjTPY+z1nHbW5g+g4PoFvEk+j+NizRlm8wcwKeRS7AxDMbU1
84av7yCcSC+7ujY/FDcZbpxx/DoIc23F+vYUNuq+pJUa8YZg0o5j+vcDNu6j
XxqU7x+GIe7ugdgfw/Dhd65hef3DYLHxwdq01jCMzHG6dOTiCMTEU8Y03cJx
6xXbw+TqUUCr6DlJVzia1InCoh+OgrsxL0kWGIHMBsJAeUwOIeRflS7TEai1
pXYlc0EOPVMpfupxF/DWq9lX7bwxqLM56qylF4mnbd20d9DGIZs53xmVEYlx
+o55zP5x6JREyIwpHOwrZpQXRU+Aln53vFUZB3emRMa/XfURKvM3MW5To/B1
yw8Vn6o+wj0m7eWhxii8+1ruoe5KQqXegeYTDgTusfU4ePc4CZ9LPp0qP0Rg
2b1nlr4eJFjaFU1rHCGwOJOv1+hJwr1Ig/WVLgTmeXmKY/1V/H4qROcUgalj
7ah2mYT7QsGqRiaBAWpVxouLSNUedL1N0gkcCTPWrygh4Z+OppnYmwQyhtLV
fUpJsAq5mCjNJPB0c2h//V0SqnLlFQnZBLqn7sy6WkdC9ZKnS2RCAm3X5Wp/
I1FxK6eYW01gw+/aC2WdJMyfM8WJGgJRET3mLSVh/+LhDps6Aun9Hs8f95Lw
kOqqmHyi6ifUi7kiV3HmLidHsarfmhiW6QQJ/+4ZHOS1ErgradKzjySBLsqK
mmsnkBIspuFnlV+hyc9/Q6Cgh7Zj8ovKf7Nu39e3BG45WrQmd54EmlmE2LlL
9Y/6NRpHF0iIfrHTp/A9gUbmCZ+VShJqzgzMKnsJ/A/SCW1g
        "]]},
      Annotation[#, "Charting`Private`Tag$228525#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.4, 420}], 
    InsetBox[
     FormBox["\"n=6\"", TraditionalForm], {0.8, 200}], 
    InsetBox[
     FormBox["\"n=7\"", TraditionalForm], {0.8, 270}], 
    InsetBox[
     FormBox["\"n=8\"", TraditionalForm], {0.8, 340}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1124., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {0, 449.87765444986707`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6954715877716355`*^9, {3.6954716446874056`*^9, 3.6954717166438713`*^9}, 
   3.695472460515521*^9, 3.697876181929759*^9, 3.6982316166363487`*^9, 
   3.7015778140250063`*^9, 3.70158373474442*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"amaxl", "=", "0.004"}], ";"}]], "Input",
 CellChangeTimes->{{3.6954728124524345`*^9, 3.6954728324219403`*^9}, {
  3.695474533091632*^9, 3.6954745337601223`*^9}, {3.695475009568808*^9, 
  3.6954750103466806`*^9}, {3.6954760730870404`*^9, 3.6954760749183445`*^9}, {
  3.6954781069878445`*^9, 3.695478107818863*^9}, {3.701577600962974*^9, 
  3.701577601509467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen0s", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"taben", "[", 
       RowBox[{"0.0001", ",", "amaxl", ",", "0"}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.695468140596262*^9}, {3.6954725277623854`*^9, 3.6954725733849363`*^9}, 
   3.6954727944215965`*^9, {3.6954728394380856`*^9, 3.6954728783660374`*^9}, 
   3.6954732089580746`*^9, {3.6954780846031094`*^9, 3.6954780850559673`*^9}, 
   3.695479061377301*^9, {3.7015760041328526`*^9, 3.701576004648393*^9}, 
   3.7015763677495155`*^9, {3.701577605424023*^9, 3.701577605924054*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"splen0s", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen0s", ",", 
    RowBox[{"plfitlow", "[", "0", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.002", ",", "1.002"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.003", ",", "1.0013"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<splen0s.pdf\>\"", ",", "splen0s", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695472935857257*^9, 3.6954730005584335`*^9}, {
   3.6954730850646987`*^9, 3.695473106863927*^9}, {3.695478088586234*^9, 
   3.695478089117324*^9}, {3.6954793548133183`*^9, 3.695479362550889*^9}, {
   3.695479754517992*^9, 3.695479776899382*^9}, {3.6954808504619436`*^9, 
   3.6954808818599143`*^9}, {3.698231220565332*^9, 3.698231251774833*^9}, {
   3.7015760166548195`*^9, 3.7015760171922393`*^9}, 3.701576377668335*^9, {
   3.701577612843215*^9, 3.701577614077095*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJxVzn0s1AEYB3DOJS/zenm5UITpHGboUtaeI3VeTl4vnZeOc9ed17tKxcJS
cvNSTG/kZnfSmg1JL0pZVyEviyKT/JHIlCO/Spk66vFnz/bdd58/vtvjwJdE
CUlaWlo+mPX+/whw32urnmJsBp3P/dk+aO5aXnxrjAuQRFm8RPTFhfuK5R5P
0LaiBRWjF+ObKdemdwDvCHfPbXREf0MxQ8sPZF9dXN+t720HNWnGTJh7rXDU
1iagdCT4QYc8AGrqxFtc0R2l3RID+j4g2gOp0Wi1vz8t7hELEkhzZnlo25Un
U42sEJii/bG8iWa3+spXRtnQW2RkM4jOF93jBAvCIagmctsyOtakWsZeiYDk
neN0exL+N8cRZDOjoNNL3zcYLeuh+Mtl0aB0DmUdQ9vXv7HrGowB5f7tcbXo
h/kVv9UWB0E5Q5d0oSO4YWOUxFhYTd8mW0B/8TG859dwCHJaU+stdQgoNO2r
TFFzYfaHUgVo6nxxZplXPHwJoH8Uo9teBobczU2ALvYMuQodcoPkMqFKBKPv
jm6P0VMFKh0dPR5UkfM4n9B73EF6xSUJzt8VnzUiE6BvU3eYNpAEEXPmdxjo
Ub1VdmdWMpzjnJ7moZW/4v0izflQv6ndugSd+amDNnOfDymcpMg29O5hqnUu
NwXc+h+WT6B1VTm6RqspYNjd2k/eQMBw89iSQiEA66JZAw90XS1j2idQCMpg
SXgsOq3kypveWSG8yqBfPYNmnFp6mlB2BPgVvMlGNEkY3UJ4iIDrWeA2gh6K
apMXDYsgvCymQIOuZZqVWZ8UA6Xw6JCzLgEiD2luEzUVTJ1rnMLR3rZDImZn
Kuhe+JmXg/6r73HwbVIaFFA3jivRA8vlgWJyOnSxorwH0NUzai/NrXRQjE5W
L6EFIyEOlaEZYEpRaew2EuD5rNHEaTEDJLubBCy0pkVvrb0qEw5MtgxK0b1y
0XwoIwtOmF/yu46+XNrz/sN4FvimC5teoJNznPuO50ugzXjX1gW0lffziXOm
UhjZ5FplqUfAauO34TC+FK7HWZgw0f8AbY9rtQ==
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd03s8FWYcx3GdJdakM504Dl2IjRpdVloqX4QuoovmNnKipnRxGdYF0Y3q
KBKW63aIykmO+2PJCmtESCGESKLJg4qK6tEfz/N5vf97nt/zejRcPbfu4sjI
yFixNVFxH/GtDtUwMphjwUThwZn5TzZPBhM7l/kt/3DWeR4Xr4VzdOcyr0qV
6ATx5iJHPLrFmLm9t3ynH28RFn6XkRLMLBU94HjzjKGrx107aRKFoK2p7gBv
M9RXNodzOBT3pziR/TwhOHYH1GQnU/CeWjmE3/bCYJrkX6E8hfeS+C7Z7oO4
VD14zEeBYrbv2f4az2B8CZfivfeOT5LSE/CZCI8iU1eRH18dhvkT4VPYTa63
UNUPx5fMoogPU1HmFUfg24U/6BzWoBh5uUhB69YFNO3grwvQZucR2k4L6LuI
OxLB6ENdisglPZGtgzHYdX8e6dKj8Eos9ZYd+AMrQ7umti2mqFSVOPmrxGOp
Pflf34CCO/ypckCQiOefotuXGVLUPXExk65Pxs2SMNcoI4rGrJOiWQV/olR5
iX+rKZufRmTh8/y/cNKsM67FgsI5TrPPpkqMPWeubFpsSfHm9h5n85oUyKf7
zVy9icJyyKChuScVFS32e5NtKPQHrgZs+3AZxelDW/rtKE7FPdi5dSwNHhui
1g/+QpFgHbL1tdIVGMpuqLMUUuhIu0MEKldRHiPn4bSTwrRjoE1L+RpCSo5E
2e+mUOUHm9TPz4BQZopVxj4K94/l3bJ6ErxXiVXJ9aL4rT/yfKvZdeSvNfKZ
4UehcPUr91i7TKQqJjhvP8Ted8aC4Aa7G9gokXF0CaQYNt1X02qQBb7rkef5
IRQX6xOPRhRmIfHV2PGykxQBG8QW+cul2Ka0LLv4NEVp+R5u5m0p9K2Pe007
R2HOV/jgbpqNO8ImzLhAoe3p/WK4OhuHzq5J9oyhME6UvjXZnIM+Ud70Y3EU
YmmZGqc2B+HabdzgJAq3yrg1Fx1zYdOgLn4opnApshS9aMlFvbOrWXsaRVFm
SaPi7jz4jxf7G2dQOJ2eYpg+mAfLpbUrwm9QrFipUzzJJx/NJr3TInIofAcV
1uiP50PkzvfpLaDoC6rqVT9agBE3657RvynSh7anB34sQPSIYf9wCbuPR657
VlghbFNWHzcvY/Mperbu8tcEddpr51v9RzEeOFnQ/Q0BnVer48LcYaL1UkuR
YLqmw/fezGkVbuGpSgRWs/dqRTP/+LizLkWNoFL5/OwnzBtHOxzFegR35BqV
9ldQBBo82Ze8hSC399cPokoK4fux1e02BPU9A++SmM1uqU+fY0sw1H1wNIt5
qoWTNMmRYFHnmTcPmWN+bnmT6EZwvTlzQP0e+0++j4MS/Agu33vbJWGO/Ond
ptbfCcorjnbeYvYd42uoHyZ4dlf+aS2z4Qn70vggAs0yQdtr5rtRjXLxoQRJ
N42aVlVRXLMbaWo+TVBcdLfBmvmcmso1gYigtXDzIyHzthTbjXERBGp5rg9O
MC9395/VfIHAMOdlbQyzYEHMK9VoAgepb80V5vFXeSUOsQQHb4xXFzF3ZD+K
uHSJIPb6qaoq5s+QJHMu
        "]]},
      Annotation[#, "Charting`Private`Tag$235155#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9998992891826828},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.002, 1.002}], 
    InsetBox[
     FormBox["\"n=0\"", TraditionalForm], {0.003, 1.0013}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{893., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.004000000000000001}, {1., 1.0020142163463448`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6954730016587634`*^9, {3.695473086527212*^9, 3.6954731075644145`*^9}, 
   3.6954732701930656`*^9, 3.69547459096379*^9, 3.695475060284873*^9, 
   3.6954761297668734`*^9, 3.695478153495102*^9, 3.6954786099320145`*^9, 
   3.6954786882876043`*^9, 3.6954790154250917`*^9, 3.6954791517752137`*^9, 
   3.695479364150633*^9, 3.695480335992514*^9, {3.695480851299556*^9, 
   3.6954808823285427`*^9}, 3.6978762347109013`*^9, 3.6982316718032856`*^9, 
   3.7015778772289853`*^9, 3.7015837931971397`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen1s", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"taben", "[", 
       RowBox[{"0.0001", ",", "amaxl", ",", "1"}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.695468140596262*^9}, {3.6954725277623854`*^9, 3.6954725733849363`*^9}, 
   3.6954727944215965`*^9, {3.6954728394380856`*^9, 3.6954728783660374`*^9}, 
   3.6954732089580746`*^9, {3.6954733088457284`*^9, 3.695473309645808*^9}, 
   3.6954790683174343`*^9, {3.7015763906809416`*^9, 3.7015764115151052`*^9}, {
   3.7015776334244747`*^9, 3.7015776369924517`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"splen1s", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen1s", ",", 
    RowBox[{"plfitlow", "[", "1", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.0015330988667448228`", ",", "3.0094744496669112`"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=1\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.0032675849941383368`", ",", "3.00703572247574"}], 
          "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<splen1s.pdf\>\"", ",", "splen1s", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695472935857257*^9, 3.6954730005584335`*^9}, {
  3.6954730850646987`*^9, 3.695473106863927*^9}, {3.6954733154619274`*^9, 
  3.695473330350791*^9}, {3.6954793777476416`*^9, 3.6954793820929337`*^9}, {
  3.697876432127711*^9, 3.697876487334673*^9}, {3.698231271484354*^9, 
  3.6982312841010838`*^9}, {3.701576396914847*^9, 3.7015764059533234`*^9}, {
  3.7015776270765257`*^9, 3.7015776276460834`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJxVzn1MDHAYB/DTJb+iulxNxwlTkta5KUdueX69WFxnpVKdSF1Xx/V289qN
jE7dKiOmua1bCyU1paX3OfJ2qNbLYRFjLs3qojJJrZPHn57tu+8+f3y3Z400
KzLFisFg+GH+9f9HqE8w12wSLId8bdgKNVry53R8fbQnzKrZihH0xW9N5dMG
PuReHngQvoDQ8fha9rWhzaDMP7eqGR3RWZEvYAjhW/jNPK4V7rk9cwoHCtf4
lqlcdOGrXc3tuiDgHIxWjqDbC59l2XnvgAW841PhTELNgYFe+9pCgSeRn29G
c2fum6pDReDPa+WstCZUXL9VN/NGDB4XGlvV6Bx5495dsnA4wW9MHUXHOmo1
4pkIUKTqnfcsxP9G98qO0UjIdUjob0FrDOxAnSYKPmxZpHWzIXT1jf6VT3ui
oSw2XZaHbs25NGt2iYHn3v4BY+gIye4B9oFY0B7b7ha1iNARv8WNwoo4iGQZ
SDv6HOtlcbJZAuOzvyyrCaGcsfyMok3xQOKCZzXohuchonuq/fCbWckYR4tu
Wnm+7zgAAfMDTjG2hJrOdDCZ5CBoC6w36NEBPqAs8UyE3OpusbsdobYryhK8
uhJB5m5SFaHfEItYn5kE2VOldT/Q13/FC/cslQK/r+O7ZDGhGV/avYabpLAj
9qn/I/Q2I8dVJUkG/ehazfolhNp0ZNvYW5LB+VTr0CW0sXbgZ3m5DEQ788Km
0WWlgiG/kBTgMypbEuwJVRSU9L/4mgLrTKMbDWjByZ8P9xelwvYh77s+DoRa
pUTVTfDkwGszCUvQvZENuvNGORTM2/fOoUupU5HriUMQoJrIkDkSKucpVXc4
hyG4R+jcjfbl9sqp/jDYD7o+8WUROm/Li3mdqAALS3u2FN01fSHkkHUaVC3s
C2I6EaodNm+aq0qDjzV9rDS07JVoTXFYOqS57Bs2ovmPqh3dx9Phs3S6c9tS
QufqyJ+WKxkwIpxsuoF+oZOPhQkywc0DquzYhF4tNAx+epcJR++tun0EnZTt
8fJoThYM1+6sGUQv8338Xs1Sgqzrlj7ImVBL9aRxt1QJbk/Ub2vQfwFmu0od

        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz3s01GkYB/BJ0e/3y6qw5bJTkVt2i6Ki0vMQ1ZbINttFLm1hVpIz6zrK
WmKUcZfYMgZHFGLShBm3X3RFRRk6xalctljLdraWbLZ994/3POdz3vd8v89r
dDTkO381Doezh5z/Z3SfoitXaLZ1ouUVEYVHRMnCbsk8eF4tTrYhHh/2FJVI
dOGudIMun3idbptmmsQEpLEp5o+IVV9PPY6X2II72Lnlz6GwbGPm2hiJM1xv
Tr9kN5fCDAefo9ESHoQ2bd0g0KAwgb09EyXxg2llftCgJoXpK96oBZ8Kh9HC
bTufGxDnU6rksVi4vSt59Yg5hdtNBSlF2okwYPAyu8qWwlTx95rTBckwoFp2
ItWJwir3s+sSO9PhHu9f11h3CsUehw6L5FmQ13xfKvKmsCWpXyELz4Eyt6JQ
1yAKX42LgiLm50Fhsf5e0ygKL+uvdlV0XYRfXp8u0BFReCB8Jjb3uAR2D8d+
0M2m8NzA+r1eU1LgfZH5sEdKoUxUa/7Yuwi2GaUuLb9G4eLakS6HK8XA/Whx
PEtJofODrMVBWiUw0FC9JuM+hXWDEYULTl6GFyXOYa69FBZmTzz7eLMUbnsI
Ww2HKDxsMXylVP8KnB/Ni+e8I//jBRsX+V8FN5eDu6dnKcz0C7PxfFgOE2I1
kbomjaromizRmkronFY6duvTmG6RcIkTdQ0urNLRkJnRaKh8utl+oApcXPZv
KbEl94IXrb5fyuClif2pCkcarc+9Teuvl0G9peVmgRuNyix5qd3x6xBhqBHs
6kXjZ/6u7IaFNbCiK65sUyCNq62kHdy2GpCFvN23NZLGU8KFFfahN+Dn9d5x
nEQaE9K/9T29VA4bWgR1qkwaI3OdfAseyEFlI/BlpTSaBqnbvgm5Cb4nFi1q
rqTxr1tD1aPatWDe0eQYraCxnImL7GirBZXu/pHd92j8avlbnZ4f6+CkcVqm
dQ/JM9X61GBYD38YXK+2HKQxdWq2vr21Hg70hfZunKSxzZXmZgco4LPC+ee5
n2gczH7auUlPCWlJnLxhmsHGUr4H3ayE+fpeymdLGIytUBrVCRogIKfYbdCE
waM2q35dZtwI8+ymjpWvY5CT9MNI5d1GSCn4PS4RGEzqPBhjIGyCmcn2xRF7
GGwf0B+rWt4MPPVd5UJPBr/56e/ZT63NMI59bZv5DEZOZ3pbhrVAIN/dXSec
Qbj8z84WTRaeePCHZuPI+9dqAdZaLFiF/pm+MZ5BAy5zpmghCynnhVsExO/P
6zWd0WZhe584Z5i4PGH92p16LCi9ZDs6zjC4xC9Ev3slCyX8jxV5iQxOGA+N
Dm5iITxGHGZzjsF+nzEN3hbSV6BrFEz84OK7lXccSB8reVhKXKLN8SlDFsbU
ZGYGyQx6qnGfBG1nwedszzOOmME7r/cr33uwsCOb6/AohcEark+f/z7SJy8d
nZ/KYOEh//e9PBbm9FpdcCSO7g5dozjAQoOe06Sc2PpWRnGMNwvWBQFFl9IY
XDab2zLhw0Jqy+QeFfECe2m/7xHS/ypqRiudwd9k15Y4HSP5K8X74ol7xuU2
N/xIvosup5H4lkXjXpMAsl+ApPIDcZVfW3AOn/QlmR2yymAwv7A9WSOQBb2r
1eqBxP8BlxkiuA==
        "]]},
      Annotation[#, "Charting`Private`Tag$243822#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 2.999495425628612},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.0015330988667448227`, 3.0094744496669112`}], 
    InsetBox[
     FormBox["\"n=1\"", TraditionalForm], {0.0032675849941383368`, 
     3.00703572247574}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{972., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.004000000000000001}, {3., 3.010091487427771}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.695473367666613*^9, 3.6954746446862535`*^9, 3.6954751141248703`*^9, 
   3.695476185363803*^9, 3.6954787315743303`*^9, 3.695479045186121*^9, 
   3.6954792083289757`*^9, 3.695479384261394*^9, 3.697876290559617*^9, {
   3.6978764662379293`*^9, 3.6978764879128284`*^9}, 3.698231729494452*^9, 
   3.701577946087829*^9, 3.701583856086609*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen3s", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"taben", "[", 
       RowBox[{"0.0001", ",", "amaxl", ",", "3"}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.695468140596262*^9}, {3.6954725277623854`*^9, 3.6954725733849363`*^9}, 
   3.6954727944215965`*^9, {3.6954728394380856`*^9, 3.6954728783660374`*^9}, 
   3.6954732089580746`*^9, {3.6954733088457284`*^9, 3.695473309645808*^9}, 
   3.6954758541005173`*^9, {3.6954787135099974`*^9, 3.6954787142941866`*^9}, 
   3.6954790777526803`*^9, {3.7015764200322676`*^9, 3.701576425783041*^9}, {
   3.7015776526759176`*^9, 3.7015776532069826`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plen3s", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen3s", ",", 
    RowBox[{"plfitlow", "[", "3", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.001724238026124819", ",", "7.046531444545792"}], "}"}]}],
         "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=3\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.00320585389453314", ",", "7.0351985901631436"}], "}"}]}],
         "]"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<splen3s.pdf\>\"", ",", "plen3s", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695472935857257*^9, 3.6954730005584335`*^9}, {
   3.6954730850646987`*^9, 3.695473106863927*^9}, {3.6954733154619274`*^9, 
   3.695473330350791*^9}, {3.6954758582180567`*^9, 3.695475859163439*^9}, {
   3.695478717993429*^9, 3.695478718592905*^9}, {3.695479397875586*^9, 
   3.695479399566204*^9}, {3.697876509210725*^9, 3.6978765780770864`*^9}, {
   3.698231296370345*^9, 3.698231306736735*^9}, 3.6982359473820577`*^9, {
   3.701576430515892*^9, 3.7015764713189163`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJxVj2tMEwYUhaEIFjsEhSLFywYidMioiLVzEr23ihb6EAYVKIUJfdiK0DZ0
ATGDxGggglNSRN3sSIdPfBBEQAWNxW1McANFkSg+koqZrDhRyQwKVfZzJzn5
fp3kO2EqY6qW4ebmxp/pf/x/gGLWgdMhCMapSUa/yB1I4fpO2Sznojuj5YyI
AbTvRZvtbXcs7s4ePS/yAHqpPOd/6OkKvDsU8EQ0Cyil91iFwC0eD71auTTR
c2YPfVP5cwllGu7ZRC+gqjtJ7R3WtagZjUxOmg3UUfWbcU70epRvcASLmUBO
oTAq67II48InWBJvIJi84mgUibH+oT1COgdI2rzSOjkoxVPl4XoZC6hM17op
SZOMtlDOrY2fAGX4Hq6UTqZgzper1Ck+M35/b9J8S6n4j1IdkjoXqLLbX2it
TMPajCJXmi9QaMPtkF/75Lju+E/MdD+gS2X73znZ6Th4z/xV5ryZPwrZkH9O
Bsq9H9dmzQca5bNa449lYq65k53jD7TTr6dG7VTgBZmia3MAEGesorA6TomP
+97XqthALb8niC+UZmN9RbFFGwgkPsrgDttzUC6a3a5fAOQot3t4MDfj6nSW
R0EQ0OoYNNVxc9HTUFVi5AB5L6z/JupmLron57HNwUCDzGnpVUMeGlzvh4sX
Av38rzL+6/kqjB5L6t0BQIUjHVHP2lRoem4ZKQ8BWjXACSpVqDFSf3TRrk+B
vOzbvXym1Vj0/Yl9lZ8BDZwbmrDZNJjygyNsbyhQ/RHBU36CFjtvVTyoCQPK
31N3+8ZfWmREN3TVLQISlExcy67egtcOBv75YzgQQ5vWNM7T4S8So5dtMVB/
aot194AOx4U7dMcjgI7QvOqgYj0msplvTkcC6Xim0rOcrRj4vLyhmQu0HPp1
dHUret4v2dn+OdAHb1763dx8zLLw9lyJArr5dm+CftY2LHI4Wq8vATr8zBk3
dXIb8sMjfHqigTR3xGE1kgLsXbbG0v8FUGxXo+/ilwXYNv1wzb0YoKkmpuui
pRDPmyQBj3hAN6y6MYnAgPuVdvbIUqADVd0Pntw3YFNQptAZC5S3PaLHXGbE
P1jjB18vA1qw/PrwLj8T6s0q9rs4oOnGVwMylQlrXa2d7nygj/bdTbQ=
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVyns0lAkcxvEZl1LJULHS+77zkhilaJXLuvx+Wq1OEknpaLKKwrpNW1S6
6YIzHdSSNC6bIbkUhvFO0dZRoc0ily1b1qGmNoVk5JaWffeP53zP55zHeF+0
z341Dofjye7/Wgy2Z/pZUS6PvY5xORwCU2tON/rLpl28bi1L2sn6g7gthJIt
gC6t+9plrA1VR+05smXQ/0DN0J9LoJVZCz1SsQrmrUteU61GoCNOXH5f4Qge
htd2h2oS6Oqp/fRthQe09tUzbfMJrO80GFRW7IZnB3V/kuoTeMRP2T39IgIc
0pMkS1YTmKWzLYiJioGte56PT20gcOijzQ5nzxPgsaH0x4O7CLxn19Md2ncG
cswCLtZGE7hwjf/WZP8EyJO/H4xJIDDus2BqPV8Mk7BDTz2XQOkxh9fuHclg
/26jq0k1gWEvXRNfmFyClXY61+RPCNTtu2jXwU2Dg4mKRwavCPytLk48UZcO
YadsDQbHCWyIT/zifSQDNv/ieHi7Nol/C+4mDflkwukCWpK8nMTJm8mMQkcC
BwJ6BuwcSDT5Jmn24XAWSA3jNBlvEkv35oeq/54DDUPZK+tDSLRN8v9ZFP8r
ZIVnnNx4ksTQJnKLrlUe1PdHZV69TOKd+8KKmYVSyNOhe/eUksgzl+Wlzkqh
zaZy6PMDEvVn06V3BvPh/aHHc6kXJOa6NaomnxSAXMh41Xwk0XJGu+NlzXXo
cDsXYDaHQpcV+dxOSSEUPBNkaxIUztx9jPtjboDwzHZl7FoKGxq5OpKgIgiz
DFDVbKKQBxdWKV2LQRCPVtEBFAauMu9q/bYEnDrVbMZjWCf5pvnyS8HedfMG
XgqFr73bcj9Nl8I/fmGns/IpDE8NtFszcBP6I0PPTdRQGOsAxmebbkGOJTCN
Tym09i03EhWWgcOcbJX5WwpHXq/Nn00rh5W9z8f9v1K4vlc9rlBUAc2BHwSc
RXysMx+LjrWWQf2rHuMjFny8cYXnUZgng4gFJZsCgY9BzqrVUp1K+NdrKq7b
l4+mVG/XUEIlKNMtDgsi2P/60ZKNY5UQF782+90ZPlom6X3/MbIKQiKWio9K
+CjWnVQGvakCx0OJZ7NlfCxq0yx74yOHByZ/lFg38vFJE+msaJJDdvtwZmYP
H29NC8fSvqsGgcWgXDTKxwPBwYxTcTW0tiiGIjVoNJ0b62THZ6Aq8V2wti6N
BX3lA06pDHxarDGqNKIxYqdNseUlBkTqkcIly2hc13w7mEhjYET1rMGNdePt
up7pDAZU7UVXC1n3p3Y8rc1lYOyih0sIQaOl87jcvoyBqQXp4g8kjQqJ84l1
zQyoa5jQIzSNp3gP7U1bGTg3ekFsbEyje8IPY4vbGNBQjqq2sf5L5BU12smA
5sOGhirW0+57A6u6GdCKDws/bEIjjp93sx5gQPurTDGxnEatiHlceoiBlIGl
tMCUxvZXKfd4wwws7D4r3sV6X8sV22EVA7xaX2EN64TrxYLyLwzoHZ3kHl9B
41aj1W9zvzKQFrI3/CZrg0uV0pQZBhb5Nf3Zzbr4eK1RpJoCFtvmFDmZ0Sga
cekSaijg8gpNvUjWDiGP0rfMUYC+flRcLmu1HndvJy0FZGh0KVtYN/k0a1vO
V4DBZ/CcYf0fuN8l8g==
        "]]},
      Annotation[#, "Charting`Private`Tag$254907#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 6.997460606912517},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.001724238026124819, 7.046531444545792}], 
    InsetBox[
     FormBox["\"n=3\"", TraditionalForm], {0.00320585389453314, 
     7.0351985901631435`}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{970., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.004000000000000001}, {7., 7.050787861749671}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6954759343304396`*^9, 3.6954762505332966`*^9, 3.695478768488404*^9, 
   3.6954790841237946`*^9, 3.6954792807897425`*^9, 3.695479402444171*^9, 
   3.6978763443365335`*^9, {3.697876550089652*^9, 3.697876578592739*^9}, 
   3.6982317854404554`*^9, 3.6982359497100024`*^9, 3.701578012816189*^9, 
   3.7015839181215725`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"plen6s", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"taben", "[", 
       RowBox[{"0.0001", ",", "amaxl", ",", "6"}], "]"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Medium", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], 
       "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695454373606327*^9, 3.6954543908567514`*^9}, {
   3.695454524807244*^9, 3.695454532490538*^9}, {3.695454587791523*^9, 
   3.6954545972602987`*^9}, {3.6954547543582306`*^9, 3.695454792371606*^9}, {
   3.6954549556203938`*^9, 3.6954549728502445`*^9}, {3.6954551787903705`*^9, 
   3.695455190007163*^9}, {3.69545543387632*^9, 3.695455447439698*^9}, {
   3.6954554937900248`*^9, 3.6954555038897457`*^9}, {3.6954565303283644`*^9, 
   3.69545654261349*^9}, {3.6954567529069204`*^9, 3.6954567544378166`*^9}, 
   3.6954568665554123`*^9, 3.695457230599821*^9, 3.6954674507465253`*^9, {
   3.6954680439820848`*^9, 3.695468088947194*^9}, {3.695468122254179*^9, 
   3.695468140596262*^9}, {3.6954725277623854`*^9, 3.6954725733849363`*^9}, 
   3.6954727944215965`*^9, {3.6954728394380856`*^9, 3.6954728783660374`*^9}, 
   3.6954732089580746`*^9, {3.6954733088457284`*^9, 3.695473309645808*^9}, 
   3.6954758541005173`*^9, {3.695475913018626*^9, 3.6954759139898157`*^9}, {
   3.6954787470005903`*^9, 3.6954787479303837`*^9}, 3.695478835266447*^9, {
   3.7015761090907607`*^9, 3.7015761112525234`*^9}, 3.7015764859722495`*^9, {
   3.701577662289256*^9, 3.701577662820513*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"splen6s", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plen6s", ",", 
    RowBox[{"plfitlow", "[", "6", "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Alpha]\>\"", ",", "\"\<\[CurlyEpsilon]\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Dependence of Energy Eigenvalues on parameter \[Alpha]\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.0018873207249802997`", ",", "13.162769891550476`"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<n=6\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.0032084318360914113`", ",", "13.117655763846038`"}], 
          "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<splen6s.pdf\>\"", ",", "splen6s", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.695472935857257*^9, 3.6954730005584335`*^9}, {
   3.6954730850646987`*^9, 3.695473106863927*^9}, {3.6954733154619274`*^9, 
   3.695473330350791*^9}, {3.6954758582180567`*^9, 3.695475859163439*^9}, {
   3.6954759195367193`*^9, 3.6954759201540527`*^9}, {3.69547875131402*^9, 
   3.6954787518761654`*^9}, {3.6954794293441415`*^9, 3.695479433874646*^9}, {
   3.697876587308632*^9, 3.697876680082324*^9}, {3.6982313166653924`*^9, 
   3.6982313263793755`*^9}, {3.7015760996708217`*^9, 3.701576100255166*^9}, 
   3.7015764899037848`*^9, {3.7015776696460214`*^9, 3.7015776708932495`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], 
      StyleBox[PointBox[CompressedData["
1:eJxVj31QCwwcx9O8FDIsVOKRQ/ZLk1XzaPj9UmS1mFoym0dqs7Ve7/AkFNFT
Z8NCHZ1JpTu3k3jCQ7NYeOYlQpZO/ZFbnJeluKKrp+nJn7533/v89b37fH0S
M2IUzk5OTkEj/clfA+Qf5m238bxw+EB/mr8zkOTHPukVsS/uuc+59YYBdOzz
9fJ+SwDW92rzi8cA9UgvsU51BuModotp7Tgg0eOqAp4TH/O62lMcLiN776Yh
9SRC43dTUe14IM1LwT9G/SqMa+hmqyYCGTX/Zoz3W41lS2JDZk8CsoeGsjfX
ReDWqGKzlQnkPWCyGSIi0StXZdJOARJe+V0/0CLEJhk/IIwFlKO8FieQr0c/
xl2P/9yB4pmnC4UDIjweL917dfqI36c4+U6KQVtdaWyqB1ChhRWqL4zFDxpl
5XwvoDmVL2bdbxLj5V3dyR0zgW7m6Abt0zZiurXDUDpr5I8kupW1JR4/6SbK
xb8BfQyacI1ftQkrSg4UM32A8iY/KkqyS7DugnV541wgz66CNC1XigJ6kFA4
D6j2QXjk1WwZhrhLh8IWAEWed/ZtN2/BwJM3WKMWAtlyzQyGy1ZM1UHVbTbQ
Cn/MLPFNwMC/RdX7/IBcZ5b9wW5MQHfBYi7fH6jFxSGsT9+G4la/JYMcoIrv
Uv6GqYk4tfRbdV0AUNpbI/vd9US8U9Nbkc0FCmn29MiWJGHy2ROskCCgsebd
Y90cSVgbdnF4MBio+VJrX3m5HN3+yleZlgKVneF1BoUrsM3ncHTuMiD14ZIX
D98rUPO08zLxgXhZfXdk2u2Y86XyCGMFkLMituYLR4nW/Y4PlpVAz2Jq9fnN
SswSyxo0BHSGpmg9/lTh/sU6z/WrgJSczOxqz2Q8+iSvmxUOFOj9TEn1ybju
m5lerwYaduVstCaokanuY52LAGrsPxKuGp2CNbJdcoUA6PQ7O3foQgr2LNJx
F0UByV9G+hRFpWLospUHe4VAAQ0G5ryeVOzKchXdWgc0VOPy48aJNFS7nT97
SAT0UK/siuKl45omW4owBqhYY2nreJ2OIovOOE0MtG33/Ec7cjIweHNfQUcc
0IzAu+2HJmfi24P32gzxQA7D1+boxEx89Zwu7pQA/Q+S714t
        "]],
       FontFamily->"Times"]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzXs0lAkYBnAmTZEuopV7pcvxzfd9TRu1hPdVdFnl1qxqdaQpKmORXGqt
HZeYbloMKdncBsN8ummkScsZFTZtY7Xtace21RYJJaaZbGPb2T+e85zfef54
FvLjQiJZRkZGWwz5v9PeNZ7ICrD0FviWGBsZEZjU/4r1QP7OO6lVPS/c4Jk9
zyKlcmMQejgQLQbvWB9uXSS3ADG3POSwMYGf0u3jT8oXwk37mqpRFoEhF1JL
c+QrwPz9Fb9nUwnUk7LPj8p9gKnuOq6cQWCwRjmZKQ+GYfaERbY1gSXDhUup
RD4Upr4pNllBYLe7Jq41WgCKiIxTvRsJzFbEHltmmwDQbTJGRBB4iJ+j8H2S
DEODjve/O0KgUnfI631QKlgdfvSZYz6Bl/1Z+WkW6bC3efGjG/UEsqypxxCX
CVbCPewn7QSaPFZ2+UuOwtomqA5WE0gvIAQsUxGcKbt6o1VD4PRw/TWW33HY
N6H0TDPnYKT1FZ4y6SSce9zObXfm4OBXq6vJR7nwThBWMsWLgz/4WQWOsvPg
bmxegpjHwZ8q31eVeeSD0nlnm0MsBy96dVZd3F8ATrvmC7kiDmq3qlL4mWL4
YJbAFFzg4K+kj2SosRA+7OcHvr3OQXbGgMSmpwiSV49GnH/AwV+KtZP27GKw
bbZ65TPIwe3DWuN0t7Pg2OryNJ5FokcL+Yco6ByUr+pb/9aGxEsB98wis0pg
Y8QS5/0rSUzbWTZ7oOI8fPPPjFiuP4nm0r2tnYpSGLf92yWDT+LypoIO4dCP
UDYSFNadSmI9aKvU08qgi7vzY5SYxD6/3TFsx3KwWfrvHD1D4m0z7AuQl8PP
FXnFNndJ3J7r3nRgbQXocttO5fxJ4qqD+zzj1BWwmRTpRrQkts29TG6IrgSH
NUMqySwKOVsPjgVoKyFQBXYvllD4VBO11+d0FdRac9QOQKEPLwXZ9hJIe9Bo
WhtK4bBVS6dcLoEj7r0NRDyF68R2N1f7VcO4ZV7bpIjC1MvjmYM91dCd6OW7
o4zCSdpIlx1dA/dFGV6Xmg1/gmW/aT7UgP+MPdU8FYVV07N2BYhr4S2qMzWD
FH703db6OyEFjX5dj/0UGj95rz++slkKSS5fni60pXFLyYFPR4LrwHH6QBvb
lcYNjbV/FTytg3XbFvI7/WlcJAgvUsfUQxe5OXHuHsN+dJNu1lQZJF+bqQ/9
jsb5YYHtVmIZlDMxY6/FNNqaugyfLpLBFJWrB6+QRvvrrHmmZ2UQNa7PuGWw
k2VT1GSpDCiPXIu8IhqX3rM366+RgaKjgetWTKPbmtdB1xUyePj8TaywhMYQ
u+wnO57LwNTm4JBlBY28rvBpD1/IIMbTfWWawaEpX3ADBmSg2mWc2m/w171D
GWuHZXCmJt/sRiWNu0+GLOFoZbDY9apLuITG+I9OMXpTBrwDx/dJa2lMqJso
TDZnoDLh5iULKY2J23pvjc5iYOqZLN23Bqc05sx+acnAvT5L0ZY6Gr8XjFy9
78DA9mjXmrF6GtNtOtQbFjDQkqsfCZPRmNlRbqJcxIDTldtudwzOceaFNi1j
oF/Hu1PM0HishxJyCQY22TnMNG6g8YRwmrSeZIDxfsmLNvgU9Uy1eDkDc/gN
pb0G56oVExdWMHAoO+mF50Ua/wOvZifm
        "]]},
      Annotation[#, "Charting`Private`Tag$268267#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 12.991264088074585`},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
     "\"Dependence of Energy Eigenvalues on parameter \[Alpha]\"", 
      TraditionalForm], {0.0018873207249802998`, 13.162769891550475`}], 
    InsetBox[
     FormBox["\"n=6\"", TraditionalForm], {0.0032084318360914113`, 
     13.117655763846038`}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"\[Alpha]\"", TraditionalForm], 
    FormBox["\"\[CurlyEpsilon]\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{964., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.004000000000000001}, {13., 13.174718238508301`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6954760543355465`*^9, 3.69547633428076*^9, 3.695478816449045*^9, 
   3.695478926212801*^9, 3.695479436375247*^9, 3.6978764066862364`*^9, {
   3.6978766330880704`*^9, 3.6978766804416914`*^9}, 3.6982318496027856`*^9, 
   3.701578086597643*^9, 3.701583988061014*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wavefn", "[", 
   RowBox[{"a0_", ",", "n0_", ",", "p0_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "a0"}], ",", 
      RowBox[{"n", "=", "n0"}], ",", 
      RowBox[{"pp", "=", "p0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "''"}], "[", "p", "]"}], " ", "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "p", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}], "^", "2"}], "   ", 
        RowBox[{"(", 
         RowBox[{"en", " ", "-", " ", 
          RowBox[{"p", "^", "2"}]}], ")"}], 
        RowBox[{"u", "[", "p", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "a", "]"}]}], "-", "0.0001"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wavefunc", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"eqn", "[", "en", "]"}], " ", "==", " ", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", "  ", "0"}], ",", " ", "\n",
           "\t\t\t\t\t", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "'"}], "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", " ", "1"}]}], "}"}], ",", 
        " ", "u", ",", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", " ", 
          RowBox[{"-", "L"}], ",", " ", "0"}], "}"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{"u", "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"solprime", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acr", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "n1"}], "+", "1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5", "+", 
               RowBox[{"n1", 
                RowBox[{"(", 
                 RowBox[{"n1", "+", "1"}], ")"}]}]}], ")"}], " ", "a1"}]}], "==", 
           RowBox[{"0.5", "+", 
            RowBox[{"5.5", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n1", "+", "1"}], ")"}], "^", "2"}], "  ", "a1"}]}]}], 
          ",", "a1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", " ", 
       RowBox[{"n1", "\[Rule]", "n"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "acr"}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5", "+", 
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "a"}]}]}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{"0.5", "+", 
         RowBox[{"5.5", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "a"}]}]}]}], 
      "]"}], ";", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "these", " ", "values", " ", "of", " ", "test", " ", "eigenvalues", " ",
        "ent", " ", "were", " ", "obtained", " ", "after", " ", "extensive", 
       " ", "testing", " ", "and", " ", "they", " ", "work", " ", "as", " ", 
       "is", " ", "seen", " ", "below"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "n", "]"}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"solprime", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[LessEqual]", " ", "0"}]}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"u", "[", "p", "]"}], "/.", 
        RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[GreaterEqual]", "  ", "0"}]}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"-", "p"}], "]"}], "/.", 
          RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "p"}], "]"}], "/.", 
           RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", "pp", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"FindRoot", "::", "brmp"}], "]"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "aa", ",", "nn", ",", "wavefn1", ",", "norm1", ",", "wavefntab", ",", 
   "wavefnn"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"nn", "=", "0"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "aa", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"aa", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "nn", ",", "norm1", ",", "wavefntab", ",", "wavefnn"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", "0.2"}], ";", 
  RowBox[{"nn", "=", "0"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "aa", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"aa", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6951119929239473`*^9, 3.6951120064741545`*^9}, {
   3.6951121092936087`*^9, 3.695112112730246*^9}, {3.6952960553610773`*^9, 
   3.695296133291483*^9}, 3.695296225325363*^9, {3.6952962598080626`*^9, 
   3.695296262538741*^9}, {3.695297565353939*^9, 3.695297649273241*^9}, {
   3.695299033576536*^9, 3.6952990390459633`*^9}, {3.6952991770897026`*^9, 
   3.6952991900933657`*^9}, {3.695300194998332*^9, 3.695300219559492*^9}, {
   3.695300995181584*^9, 3.6953010402787175`*^9}, {3.6953013550729504`*^9, 
   3.6953013833396254`*^9}, 3.6953696088366203`*^9, {3.6953697188057594`*^9, 
   3.695369742255728*^9}, {3.6954508218464985`*^9, 3.695450849431148*^9}, {
   3.6954509140847425`*^9, 3.695450935584408*^9}, {3.695451218640961*^9, 
   3.6954512580892982`*^9}, {3.695452363580509*^9, 3.6954524146822586`*^9}, 
   3.6954531491738853`*^9, {3.69545340028376*^9, 3.695453452698884*^9}, {
   3.695453492216535*^9, 3.695453500584532*^9}, {3.695457100697163*^9, 
   3.695457113015122*^9}, {3.6981454119232626`*^9, 3.6981454927207813`*^9}, {
   3.698145542266345*^9, 3.698145574684032*^9}, 3.6981456115461245`*^9, {
   3.69814573123416*^9, 3.698145735662037*^9}, {3.698146266676719*^9, 
   3.6981462806592207`*^9}, {3.6981463141283865`*^9, 
   3.6981464619450173`*^9}, {3.698146504223758*^9, 3.698146505395689*^9}, {
   3.6981465490652933`*^9, 3.6981466055506935`*^9}, {3.6981466472164373`*^9, 
   3.69814665090411*^9}, {3.6981483743969297`*^9, 3.698148409824357*^9}, {
   3.6981484418036814`*^9, 3.6981484473976974`*^9}, 3.6981659910843925`*^9, {
   3.698166589896062*^9, 3.69816663433352*^9}, {3.698166681110732*^9, 
   3.6981667333362923`*^9}, {3.6981667722438316`*^9, 3.6981667736032524`*^9}, 
   3.698223437007574*^9, {3.7015766705049953`*^9, 3.701576682586516*^9}, {
   3.70157671842416*^9, 3.7015767928692665`*^9}, {3.7015768360985775`*^9, 
   3.7015769286712356`*^9}, {3.701583497427267*^9, 3.701583498111393*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"wavefn0", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.07"}], "}"}]}], 
         "}"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.07"}], "}"}]}], 
         "}"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<\[CapitalPsi](x)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=0.01\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=0.2\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1.3", ",", "0.8"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<wavefn0.pdf\>\"", ",", "wavefn0", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6951119929239473`*^9, 3.6951120064741545`*^9}, {
   3.6951121092936087`*^9, 3.695112112730246*^9}, {3.6952960553610773`*^9, 
   3.695296133291483*^9}, 3.695296225325363*^9, {3.6952962598080626`*^9, 
   3.695296262538741*^9}, {3.695297565353939*^9, 3.695297649273241*^9}, {
   3.695299033576536*^9, 3.6952990390459633`*^9}, {3.6952991770897026`*^9, 
   3.6952991900933657`*^9}, {3.695300194998332*^9, 3.695300219559492*^9}, {
   3.695300995181584*^9, 3.6953010402787175`*^9}, {3.6953013550729504`*^9, 
   3.6953013833396254`*^9}, 3.6953696088366203`*^9, {3.6953697188057594`*^9, 
   3.695369742255728*^9}, {3.6954508218464985`*^9, 3.695450849431148*^9}, {
   3.6954509140847425`*^9, 3.695450935584408*^9}, {3.695451218640961*^9, 
   3.6954512580892982`*^9}, {3.695452363580509*^9, 3.6954524146822586`*^9}, 
   3.6954531491738853`*^9, {3.69545340028376*^9, 3.695453452698884*^9}, {
   3.695453492216535*^9, 3.695453500584532*^9}, {3.695457100697163*^9, 
   3.695457113015122*^9}, {3.6981454119232626`*^9, 3.6981454927207813`*^9}, {
   3.698145542266345*^9, 3.698145574684032*^9}, 3.6981456115461245`*^9, {
   3.69814573123416*^9, 3.698145735662037*^9}, {3.698146266676719*^9, 
   3.6981462806592207`*^9}, {3.6981463141283865`*^9, 
   3.6981464619450173`*^9}, {3.698146504223758*^9, 3.698146505395689*^9}, {
   3.6981465490652933`*^9, 3.6981466055506935`*^9}, {3.6981466472164373`*^9, 
   3.69814665090411*^9}, {3.6981483743969297`*^9, 3.698148409824357*^9}, {
   3.6981484418036814`*^9, 3.6981484473976974`*^9}, 3.6981659910843925`*^9, {
   3.698166589896062*^9, 3.69816663433352*^9}, {3.698166681110732*^9, 
   3.6981667333362923`*^9}, {3.6981667722438316`*^9, 3.6981667736032524`*^9}, 
   3.698223437007574*^9, 3.6982234768947144`*^9, {3.6982235081307907`*^9, 
   3.6982235208918505`*^9}, {3.6982235553440285`*^9, 3.698223560204485*^9}, {
   3.6982235943192177`*^9, 3.6982236531671677`*^9}, {3.698224849312066*^9, 
   3.698224938529212*^9}, {3.698224969675691*^9, 3.6982249715056944`*^9}, {
   3.698225003989977*^9, 3.698225114224411*^9}, {3.698225335894903*^9, 
   3.6982253387199273`*^9}, {3.6982254033309984`*^9, 
   3.6982254141886735`*^9}, {3.698225456543026*^9, 3.698225479853629*^9}, {
   3.6982313761751795`*^9, 3.6982314091384354`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwUlnc8V98fx+29PsPeJCqhYbvn3BIaiiSlrIySEiF7hWSXCFGysxKRlXyO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        "]]},
      Annotation[#, "Charting`Private`Tag$281070#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt2Xk0Ve/XAPB7EGVMKYRQlKFQqZDsI8mUWUKizL6kUIkkUzJEyFxKMk+Z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        "]]},
      Annotation[#, "Charting`Private`Tag$301830#1"]& ]}, {}, {}}, 
   {RGBColor[1, 0, 0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{-2.23606797749979, 0.}, {-2.23606797749979, 0.07}}]}, 
   {RGBColor[1, 0, 0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{2.23606797749979, 0.}, {2.23606797749979, 0.07}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"\[Alpha]=0.01\"", TraditionalForm], {3, 0.1}], 
    InsetBox[
     FormBox["\"\[Alpha]=0.2\"", TraditionalForm], {1.3, 0.8}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi](x)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{893., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6981629567812996`*^9, 3.6981630863053646`*^9, 3.698163671741376*^9, {
   3.698164128773706*^9, 3.6981641846080275`*^9}, {3.698164228981946*^9, 
   3.698164309692734*^9}, 3.6981653391324663`*^9, 3.698165414329995*^9, 
   3.6981660105533714`*^9, {3.698166638604249*^9, 3.698166662884327*^9}, 
   3.6981667566623716`*^9, 3.6981667983137035`*^9, 3.6982234395494337`*^9, {
   3.698223582370163*^9, 3.6982236175730476`*^9}, 3.6982236539015417`*^9, 
   3.6982249720213404`*^9, 3.698225012704548*^9, {3.6982250688314934`*^9, 
   3.6982251147400227`*^9}, 3.698225339433956*^9, 3.698225415213312*^9, 
   3.6982254630671377`*^9, 3.698225632924582*^9, 3.6982318773549995`*^9, 
   3.701578116964439*^9, 3.701583589386425*^9, 3.701584017065728*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wavefn", "[", 
   RowBox[{"b0_", ",", "n0_", ",", "p0_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "=", "b0"}], ",", 
      RowBox[{"n", "=", "n0"}], ",", 
      RowBox[{"pp", "=", "p0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "''"}], "[", "p", "]"}], " ", "+", 
       RowBox[{"2", " ", "b", " ", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"b", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "p", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"b", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}], "^", "2"}], "   ", 
        RowBox[{"(", 
         RowBox[{"en", " ", "-", " ", 
          RowBox[{"p", "^", "2"}]}], ")"}], 
        RowBox[{"u", "[", "p", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "b", "]"}]}], "-", "0.0001"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wavefunc", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"eqn", "[", "en", "]"}], " ", "==", " ", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", "  ", "0"}], ",", " ", "\n",
           "\t\t\t\t\t", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "'"}], "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", " ", "1"}]}], "}"}], ",", 
        " ", "u", ",", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", " ", 
          RowBox[{"-", "L"}], ",", " ", "0"}], "}"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{"u", "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"solprime", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bcr", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "n1"}], "+", "1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5", "+", 
               RowBox[{"n1", 
                RowBox[{"(", 
                 RowBox[{"n1", "+", "1"}], ")"}]}]}], ")"}], " ", "b1"}]}], "==", 
           RowBox[{"0.5", "+", 
            RowBox[{"5.5", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n1", "+", "1"}], ")"}], "^", "2"}], "  ", "b1"}]}]}], 
          ",", "b1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", " ", 
       RowBox[{"n1", "\[Rule]", "n"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b", "<", "bcr"}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5", "+", 
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "b"}]}]}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{"0.5", "+", 
         RowBox[{"5.5", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "b"}]}]}]}], 
      "]"}], ";", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "these", " ", "values", " ", "of", " ", "test", " ", "eigenvalues", " ",
        "ent", " ", "were", " ", "obtained", " ", "after", " ", "extensive", 
       " ", "testing", " ", "and", " ", "they", " ", "work", " ", "as", " ", 
       "is", " ", "seen", " ", "below"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "n", "]"}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"solprime", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[LessEqual]", " ", "0"}]}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"u", "[", "p", "]"}], "/.", 
        RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[GreaterEqual]", "  ", "0"}]}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"-", "p"}], "]"}], "/.", 
          RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "p"}], "]"}], "/.", 
           RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", "pp", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"FindRoot", "::", "brmp"}], "]"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "bb", ",", "nn", ",", "wavefn1", ",", "norm1", ",", "wavefntab", ",", 
   "wavefnn"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0.01"}], ";", 
  RowBox[{"nn", "=", "1"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "bb", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"bb", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"bb", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"bb", ",", "nn", ",", "norm1", ",", "wavefntab", ",", "wavefnn"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0.2"}], ";", 
  RowBox[{"nn", "=", "1"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "bb", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"bb", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"bb", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6951119929239473`*^9, 3.6951120064741545`*^9}, {
   3.6951121092936087`*^9, 3.695112112730246*^9}, {3.6952960553610773`*^9, 
   3.695296133291483*^9}, 3.695296225325363*^9, {3.6952962598080626`*^9, 
   3.695296262538741*^9}, {3.695297565353939*^9, 3.695297649273241*^9}, {
   3.695299033576536*^9, 3.6952990390459633`*^9}, {3.6952991770897026`*^9, 
   3.6952991900933657`*^9}, {3.695300194998332*^9, 3.695300219559492*^9}, {
   3.695300995181584*^9, 3.6953010402787175`*^9}, {3.6953013550729504`*^9, 
   3.6953013833396254`*^9}, 3.6953696088366203`*^9, {3.6953697188057594`*^9, 
   3.695369742255728*^9}, {3.6954508218464985`*^9, 3.695450849431148*^9}, {
   3.6954509140847425`*^9, 3.695450935584408*^9}, {3.695451218640961*^9, 
   3.6954512580892982`*^9}, {3.695452363580509*^9, 3.6954524146822586`*^9}, 
   3.6954531491738853`*^9, {3.69545340028376*^9, 3.695453452698884*^9}, {
   3.695453492216535*^9, 3.695453500584532*^9}, {3.695457100697163*^9, 
   3.695457113015122*^9}, {3.6981454119232626`*^9, 3.6981454927207813`*^9}, {
   3.698145542266345*^9, 3.698145574684032*^9}, 3.6981456115461245`*^9, {
   3.69814573123416*^9, 3.698145735662037*^9}, {3.698146266676719*^9, 
   3.6981462806592207`*^9}, {3.6981463141283865`*^9, 
   3.6981464619450173`*^9}, {3.698146504223758*^9, 3.698146505395689*^9}, {
   3.6981465490652933`*^9, 3.6981466055506935`*^9}, {3.6981466472164373`*^9, 
   3.69814665090411*^9}, {3.6981483743969297`*^9, 3.698148409824357*^9}, {
   3.6981484418036814`*^9, 3.6981484473976974`*^9}, 3.6981659910843925`*^9, {
   3.698166589896062*^9, 3.69816663433352*^9}, {3.698166681110732*^9, 
   3.6981667333362923`*^9}, {3.6981667722438316`*^9, 3.6981667736032524`*^9}, 
   3.698223437007574*^9, {3.698407255817875*^9, 3.698407260293976*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wavefn", "[", 
   RowBox[{"a0_", ",", "n0_", ",", "p0_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "a0"}], ",", 
      RowBox[{"n", "=", "n0"}], ",", 
      RowBox[{"pp", "=", "p0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "''"}], "[", "p", "]"}], " ", "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "p", "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", 
            RowBox[{"p", "^", "2"}]}]}], ")"}], "^", "2"}], "   ", 
        RowBox[{"(", 
         RowBox[{"en", " ", "-", " ", 
          RowBox[{"p", "^", "2"}]}], ")"}], 
        RowBox[{"u", "[", "p", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", " ", "=", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "a", "]"}]}], "-", "0.0001"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wavefunc", "[", "en_", "]"}], " ", ":=", " ", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"eqn", "[", "en", "]"}], " ", "==", " ", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", "  ", "0"}], ",", " ", "\n",
           "\t\t\t\t\t", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "'"}], "[", 
            RowBox[{"-", "L"}], "]"}], " ", "==", " ", "1"}]}], "}"}], ",", 
        " ", "u", ",", " ", 
        RowBox[{"{", 
         RowBox[{"p", ",", " ", 
          RowBox[{"-", "L"}], ",", " ", "0"}], "}"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{"u", "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"solprime", "[", 
       RowBox[{
        RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
        RowBox[{"en_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "p", "]"}], " ", "/.", 
       RowBox[{
        RowBox[{"wavefunc", "[", "en", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"acr", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "n1"}], "+", "1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.5", "+", 
               RowBox[{"n1", 
                RowBox[{"(", 
                 RowBox[{"n1", "+", "1"}], ")"}]}]}], ")"}], " ", "a1"}]}], "==", 
           RowBox[{"0.5", "+", 
            RowBox[{"5.5", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n1", "+", "1"}], ")"}], "^", "2"}], "  ", "a1"}]}]}], 
          ",", "a1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", " ", 
       RowBox[{"n1", "\[Rule]", "n"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "acr"}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.5", "+", 
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}], " ", "a"}]}]}], ",", 
       RowBox[{"ent", "=", 
        RowBox[{"0.5", "+", 
         RowBox[{"5.5", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "^", "2"}], "  ", "a"}]}]}]}], 
      "]"}], ";", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "these", " ", "values", " ", "of", " ", "test", " ", "eigenvalues", " ",
        "ent", " ", "were", " ", "obtained", " ", "after", " ", "extensive", 
       " ", "testing", " ", "and", " ", "they", " ", "work", " ", "as", " ", 
       "is", " ", "seen", " ", "below"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "n", "]"}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"solprime", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}], ",", 
       RowBox[{"evalue", " ", "=", " ", 
        RowBox[{"en", " ", "/.", " ", 
         RowBox[{"FindRoot", " ", "[", "  ", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"0", ",", " ", "en"}], "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"en", ",", "ent", ",", 
             RowBox[{"ent", "+", "1"}]}], "}"}]}], " ", "]"}]}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[LessEqual]", " ", "0"}]}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"u", "[", "p", "]"}], "/.", 
        RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"p_", "/;", " ", 
        RowBox[{"p", "\[GreaterEqual]", "  ", "0"}]}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"-", "p"}], "]"}], "/.", 
          RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"-", "p"}], "]"}], "/.", 
           RowBox[{"wavefunc", "[", "evalue", "]"}]}], " ", "]"}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "[", "pp", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"FindRoot", "::", "brmp"}], "]"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "aa", ",", "nn", ",", "wavefn1", ",", "norm1", ",", "wavefntab", ",", 
   "wavefnn"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"nn", "=", "1"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "aa", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"aa", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"aa", ",", "nn", ",", "norm1", ",", "wavefntab", ",", "wavefnn"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", "0.2"}], ";", 
  RowBox[{"nn", "=", "0"}], ";", 
  RowBox[{"pmin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Sqrt", "[", "bb", "]"}]}], "+", "0.0001"}]}], ";", 
  RowBox[{"pmax", "=", 
   RowBox[{"-", "pmin"}]}], ";", 
  RowBox[{"imax", "=", "100"}], ";", " ", 
  RowBox[{"dp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pmax", "-", "pmin"}], ")"}], "/", "imax"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pmin", "+", 
        RowBox[{"i", " ", "dp"}]}], ",", 
       RowBox[{"wavefn", "[", 
        RowBox[{"aa", ",", "nn", ",", 
         RowBox[{"pmin", "+", 
          RowBox[{"i", " ", "dp"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wavefn1", "=", 
   RowBox[{"Interpolation", "[", "wavefntab", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", " ", 
           RowBox[{"pp", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"wavefn1", "[", "pp", "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"pp", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wavefnn", "[", "x_", "]"}], ":=", 
   RowBox[{"norm1", " ", 
    RowBox[{"wavefn1", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"wavefnn", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"aa", " ", 
        RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"wavefnn", "[", "x", "]"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701577032746651*^9, 3.701577033294153*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"wavefn1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.07"}], "}"}]}], 
         "}"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "0.2", "]"}]}], ",", "0.07"}], "}"}]}], 
         "}"}], "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<\[CapitalPsi](x)\>\""}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=0.01\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"2.7", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=0.2\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.25", ",", "0.8"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<wavefn1.pdf\>\"", ",", "wavefn1", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6951119929239473`*^9, 3.6951120064741545`*^9}, {
   3.6951121092936087`*^9, 3.695112112730246*^9}, {3.6952960553610773`*^9, 
   3.695296133291483*^9}, 3.695296225325363*^9, {3.6952962598080626`*^9, 
   3.695296262538741*^9}, {3.695297565353939*^9, 3.695297649273241*^9}, {
   3.695299033576536*^9, 3.6952990390459633`*^9}, {3.6952991770897026`*^9, 
   3.6952991900933657`*^9}, {3.695300194998332*^9, 3.695300219559492*^9}, {
   3.695300995181584*^9, 3.6953010402787175`*^9}, {3.6953013550729504`*^9, 
   3.6953013833396254`*^9}, 3.6953696088366203`*^9, {3.6953697188057594`*^9, 
   3.695369742255728*^9}, {3.6954508218464985`*^9, 3.695450849431148*^9}, {
   3.6954509140847425`*^9, 3.695450935584408*^9}, {3.695451218640961*^9, 
   3.6954512580892982`*^9}, {3.695452363580509*^9, 3.6954524146822586`*^9}, 
   3.6954531491738853`*^9, {3.69545340028376*^9, 3.695453452698884*^9}, {
   3.695453492216535*^9, 3.695453500584532*^9}, {3.695457100697163*^9, 
   3.695457113015122*^9}, {3.6981454119232626`*^9, 3.6981454927207813`*^9}, {
   3.698145542266345*^9, 3.698145574684032*^9}, 3.6981456115461245`*^9, {
   3.69814573123416*^9, 3.698145735662037*^9}, {3.698146266676719*^9, 
   3.6981462806592207`*^9}, {3.6981463141283865`*^9, 
   3.6981464619450173`*^9}, {3.698146504223758*^9, 3.698146505395689*^9}, {
   3.6981465490652933`*^9, 3.6981466055506935`*^9}, {3.6981466472164373`*^9, 
   3.69814665090411*^9}, {3.6981483743969297`*^9, 3.698148409824357*^9}, {
   3.6981484418036814`*^9, 3.6981484473976974`*^9}, 3.6981659910843925`*^9, {
   3.698166589896062*^9, 3.69816663433352*^9}, {3.698166681110732*^9, 
   3.6981667333362923`*^9}, {3.6981667722438316`*^9, 3.6981667736032524`*^9}, 
   3.698223437007574*^9, 3.6982234768947144`*^9, {3.6982235081307907`*^9, 
   3.6982235208918505`*^9}, {3.6982235553440285`*^9, 3.698223560204485*^9}, {
   3.6982235943192177`*^9, 3.6982236531671677`*^9}, {3.698224849312066*^9, 
   3.698224938529212*^9}, {3.698224969675691*^9, 3.6982249715056944`*^9}, {
   3.698225003989977*^9, 3.698225114224411*^9}, {3.698225335894903*^9, 
   3.6982253387199273`*^9}, {3.6982254033309984`*^9, 
   3.6982254141886735`*^9}, {3.698225456543026*^9, 3.698225479853629*^9}, {
   3.6982313761751795`*^9, 3.6982314091384354`*^9}, {3.6984072717190895`*^9, 
   3.6984072800487604`*^9}, {3.6984075624209776`*^9, 3.6984076499278336`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwUV3c81t8Xl73XY++VlVAi6/ncjwhJhUgihPAlZVWiEBIySkK0EBVllIzo
uRdlhxCyx2PvTdbP76/7er/Ouee8z3ide4+4ww2zq5QUFBR8NBQU/z8n/Xs7
lvYkUbDvoUhvCUFtk7UvPU3bkshlmM1ETY6OWOT1aDB7UxKNKh/s01oUIwrP
OoyGr0mik1c8cs6UKRPDXDWnHJYl0fbJgpu8uVrE6RGOeWxBEj1Owa7Mvdcj
mtlNLgvMSqK7rH6hsM2YWNqNNtYmJVG1JuPc+qHzRLELyTutY5LoasZvzo2U
i8SHv29Q5o1Ioq5tqxi+YlvinLEB3aNBSaR7/2afIXIgmteKMLv0SSJVDeft
XwHOxDLdNXbdbkmUfUCy9XisG1EC/uIW7ZRESaXnYtLXrxMjNDMFttokkaiY
oSJ3rxfxwhFzqS+/JNFrrrmNYNHbxO8fD8nF1Usik7dJjD8p/YlSslSK7jWS
SLwjnqqF4x5xUeTzccmKfX5zDmGlf+8TL6ZEau99l0QKNS1phIxQIon7ik7P
N0nkdO7RFY+QB8RoZvbTTwsl0axh1JpWaCRx+eH4uRsFkqjog9gI6e0j4iUq
aH46VxLxJb17c7k3hijzz8OW6r0k4g94Zktj8IRYOd7g5ZMqibD/dK6s3Esk
yjlm3DqXLImAeTTp4XgS8XG/f8ChZ5LorOPy0ZM2z4mX/8g9GImVRPR9Ln7G
Li+IG5UPk8+HSKIzw0+j1++nEe0wu5dKQft8PxpOpjimE6tL1dKZ7kqi9Vt9
rkNGGcSE/NGcqpuSiERr0msrn0lUeqULVf6TRIFt66PGhz8QE/kFf7A5S6Im
19M5mtrZxO2Epdpph/16zLVk/zXJIdY/SmvNsJFEVlDA6eijT0TnO3ujBBNJ
dE/sLT0uUUB8YV7GvKImiQa8gr0eXS0iigwc9opW+X88rPKX5IuJb/5780dK
WRId/TT0RGOhmJgZ+OCVhZwk+ma1bvPhQSkx9/055WJBSaQeJOft3F1OrNge
Oe9PIYnC5jIdJPgqiXoPL5Rw7kig0ftbkw3PKonVHHVCOZsSSPDDc3SBu4pY
L5072rMkgS5Svn8jKPCD2G7id5s4uq/P0slaoFlNHHvLnEpRL4HKXnox6XfV
E12VgvaSqyXQ/DVD50TvBuJU6aLjkSoJpCT0LX2HtZE439Sh4FAugfC2U78V
z/4ibmy8IVXlSiCmAqGAubFmItMZ1eHwpxJoU7/lotaPVmJs5zt90ccSyCJ4
Ka5Pso3I7iCQUxwtgfhSn1vVhLURuW7v+Uw8kEAtJuSPwUbtRJG0OhojPwlE
X3Utdnn0D1F59bIcy2UJ9Cf17Cddq79EizOXTQasJBAjh0jE9o+/RP9Mm9sF
FyTQ3WC6da6j3cQfFtY/LUwk0PnKzo5A9h6iZdHFK690JVDVnkb4XH8vMfD2
+edK8hLotYuK167jIDGj2QwdkJFAM1WfE65kDRJrZczG2yQl0F+aVywfJgeJ
nF0mqn7CEqh4JU5iyXuImKl+9jdil0A+z2oaax8PExs3DRnM1sWRFFfj2os1
MnHR1FBZakUc8b3iV/qmP0rkyTawXFvYl+eZ8W8njRLtL+lnpkyJI5nO1X46
bIy4/E1XZ6RPHLmep1FaSR4n8hF0Xb92i6M4+cK16aVxorb7ibiHneJI0e2Q
jPbZCWK4oE7fod/iaC5+6OUe/SRR4C52x/eHOCp+7TVcEzdFBO3EN/oV4uhI
k+vC8dUpopMCsYaPJI6M9GlEjtlME3N7tbi/F4ujA2EvvkwpzhB1iBoFNDni
iMnoVC3NxCzRdVdlMvGJOHr61nXRuHWBSKkpQHcnVhyda4mdL2ZbJL68SXHQ
+pE4yuGkmRA6u0hsnWm0F30gjpS+pinM/Fokavdc7Xrnt6/v1P1Tt3uJ2MFj
vBZ5UxyNqiNLCbFlopfZUa5r3uLIuPPmJzmXZWJW3e455WviKPA0O0P9xjKR
rSSppsROHDlR65xYlV8lZi/fG02x2ecvSP7y3X+VqKfkRHXPShxdyev43New
SvTLUgY658XRLVm371rea8ThhLqiOn1xJGEaWU1oWd+f31uZ3YfFkYnPKayz
6R/R5NNQVbn8fn7ZluU4VbaI0xM1Q69kxFHkP2yE/fkWUcw+QdhRXByJ5qYN
hLttEyPPHn42zSWODkk0jT6W2iVKRRG+/OIQR7UNP6Wkk3eJpJ+bLXms+/Fk
yfj8ZdkjLmlXM/vSi6Okfha7mr09os0hu7DtLTFE3GxWCNyjwNacT6b3b4ih
+zacO7YnDmBP0g8htCqGqOtmVwPCD2DV/BtbYfNi6EXR0GIwJyWmTP/Eh2VE
DDHl9dBYaFJhVKOVDiL1Ykho1mi3t54GK1HSGyyvFkMqGooyuTK02HX/n5et
q/axpfV/buG0WDdb7cXkcjFk3fL5U+8pOuyz5q+znHliiCCn6qgyRY+5Pjjb
mJ8jtj8PT4ZOWDJgIi3Np869F0M8BwfebtYwYFFXW/Wi08SQzH9N9q55jJjD
405N2oR9e5QBE5QvmTG+noslbx+LoYmqQh1JURas6WC3qm6MGJrxKQ5jf8uC
aZb1KgeHiyEv5+PaUUWsGOfYkPQ/PzGUTEXRXBnEjlVozXDOXRZDilOOKs+Y
CditcI/H0ZfEUJJem5GhIwFT+D3HcshSDAW/vnx2uoyAJTsv0ruaiKHZyHc+
Gj5cmOeTtd2hE/v+Es58DN7ixqR7b98NBmKozLL1OdGRB+uV3twU0RZDP4M1
Zax/8WCG5Vsr1qpiyE79ecDCe15MbJxi+o+MGLJJ+xXEGsSPdRwJcfWVEkMV
m9lDl7b4sei7VGOc4mKIVuRYkp+/ALbBQTt0TkAMbW0ftrS/L4i1aDN11jGL
IUu/ndfuX4SxXalD4QEjooi1IYgtyFAcy7MwoFXoE0V3qYolfyWKY/bhjuG9
HaLo5EWv1M4xcaxyPDWcWC+KOEnvNUyiJbDwbOaHe/miqMy4sIl7ThI73iNL
l58tiqQ0E19En5bCJphOPrR/K4o0Oa93COVIYUYe9x5WJImi5El1zhLPgxir
8tzD0EBRdJzul4EorwwG7Rnpj/mJInmhBc534TL7+ZKOIHuJIsGpALPMDRms
dck24uRVUSTNR/dFhSyLJX5tjqAzFkUrsfeS+rrlMRGtgshH/KKoNLx2rEFR
CWt2/8WgTRBFH5gYHx2vUsKCX0xGzjCLIoW4NabIw8rY8I541BkKUVQUQZos
rVfGslB8FNu4COrmCUv4IXgUs1zMZUSDImiF7Vchzc2jGL1EQ5RntwhyXTl9
xLblKOYWSvXo9y8RFM/Rf/RBjAqmqO/76GmhCHr3YpVqS0IVG7j1mEkvVwQp
LMQV6MeqYo/ffXy08k4EhZ4/mcGwrYot0Y8+skgVQQM9y/oHB9SwogaLaN4Q
EUS9fECL6qc6BkyPx6SeE0H1Fd3MLP+0Mdk3kY0/DEVQRFtRkmAiEWOf72Ga
09nXt60u1FDDsMHo4Cj8mAjyXzHklAoFWHBt3cNRPhFEHj2cnSing7nyCtWw
coqg/Aw51ZRIHczE+TqtOpMIOqdKvyY1o4OJURMeRO0Ioxq71ma20hMYAjYh
SsPC6E/GpcENHz3sfWxuxcUeYXSrVYF3ZVIPe9xHcSCkXRi5zWQvrDqcxOwD
MoPaq4URzXW2E2ds9TGK4rm7d3KE0Sl/DWv6u4bYBI1OefpbYVT4R/7tGtMp
rMX86VbDS2G0oPJk2+31KezN0nF/kcfCKPLTDttepRGGK96/XeUrjPp4psq2
D53BZO+1Fc14CKMVnNKlrOUMxt54cI3bRRjlTUtLL9w5iw3+V+/raiWMyovr
tU50n8OCMwneLJgw8vO4nSbgboq5rlwtUDsujLz6rofL/jbFTHRLFuyUhZFL
SFrLuoYZJjZkc+OzhDDKGDWrFOY6j1UIZV2zpBNG+f+JXro8Y45lu2/kBFMI
I/JfuffGbhZY/Dej6Q+bQqjD521R6LQF5nBx/r/taSHE8TrsBPPGBYwyQd0l
rUUI6RySt7isZYVNDUdl1dftyz88G85sscJaj/SNLlcKoetRkb/uOF7C0pvv
O+l/FUL1KUu7R59ZYyeYGq5MPxdCix5dPb8VbDFu8enYY0+F0JG0C6uiPbbY
hBpT+b1oIRQyvaWnEmuHxTqc5mEPEkLSDw2Nku/bYz2lDfXHnITQ45N92YI8
Dlhu8/T6vctCqFUzA1cOccBCRpkO1lwQQvepzYIUFx0wWQ7jIKtTQmiz1Dzw
UJcj5uvaqBKouG9PwUqFovEqZhA4Y18jI4S+67UgTVNnTCCBOZZdXAjV+dPQ
jP11xiqg8UQ6QQi9G0lQb111wVh5f72o2RBEuqozSqFn3LAhhdk69iVBRDzZ
OPec7IYVnmBZt5oWRHz+XnvNQe7YpetnTGf6BFH8BElbvuoa9u7nLxqOKkF0
evmsWsT9G5h/z+zRS+WC6Em62KmfIp7Y2UUW+4yvgmh3OU/fOcgTWxE6+031
vSDK65mqajb0wnDfpuuXYgSRy2n9sxq73hghai41I1wQqehfDT7i44ONvWat
mwkSRDl7v95bTftgMQ1nJYO8BdHLOx3z90d9sW6J5s4MS0FkzKveL091G/uk
Pk89ayKIyAn8RqlPb2PBZ9mOqhkJIgOXjdYGGT9M2v9cdK22IAr4Q3fuq/Ud
zOd3Mz4rLoicK+rYKdoDMP3xeQ81QUH0Tkh12drvLiaww5YaxCWIfotRapiK
38OQrMkqB50gukS7Kpx+PxBjDm75oDYjgH6Vtp9mRMGY1BFGm+VRAQTqKd6W
id7HtId1WfMHBND9L3e1l+7fxzz0ir3l2gRQbaMGOnw2BGuif6Ul9E0AndZJ
Y0ugC8PGSjtnu74IoEFMyuXgvTBs143jzbNPAog2Nl2idDUMU/oVRs2Wtq/f
52wpvfAAe/zE/deBCAEEnccKfzFFYO9PZAaR7gugG7xCcrKpERha7j8SECCA
POI3pCgVI7FFC7PElesC6GVGwEkf2yjMTEDDbtxCADWiEMavDdGYW4M3x9tz
AqiHwkv/67UYLPTuxyr7UwKoN98qe4kjFivsF5Xt1hZADMxvPmX/F4dxZ9Au
NkoKoJjD5js9sk8wRXM8I1JYAI2NRIxLRT/B9Gn8LfR5BRB+D5fjXHqC3XKZ
LYWMAkhFcStBqDoe6zrUHvJ5kR/J2y1p/HycgC30sqjemOZHWlTxzDRMzzD6
WIPxQ6P8SEJV89/1iGeYxsK305ld/Kib14WeOiYRSylM40qG/OhmXrgQHUzG
Pl/tqTYv5UeeyaRld/PnWD0P9x2OL/xI4VvYh+DZ59iWX0RfVBY/wu4Fxm/L
p2I2xBtZ92L4UZZx0MPuspeY79z7i5oP+ZH+oQ1ymuMrLPr1MON6MD/qaco7
2MH2Gvt+4MINT19+JNTUMM6g9QYTqdZWd7TmR8pux1+RSWmYx7OPH5LN+ZHx
6fFqI6V0rNxJSLDpDD+iiT9ovJKejllTbe+o4/yoXXhL91pCBpaMl1WxHuRH
mk31Te7pmdgE2yFVPRF+dCwgt8JVKQs7PpCSdYeXH9HJ3UW2KAvruOcfSWbg
Rz7moaWP595hhDKNc9/m+FBH5IGgiMBszCHqA5of50PUvatFdYdzsM9W/EcP
DvEhinql7NKhHMxkY4PrcRsf8jeQSKG4+AmLVS3pvlrCh8SCXywzy+djfdSy
xqkFfKhbdPe6V2w+ptCe9L0lmw8VX2Js/raajzV4336j9ZIP3Xfh/8/mVwFG
n6/mzBHCh66d/K1+N+MLdjEoq1M/gA/RSxuwfBAvxN6d5Tl115cPEQ9biARk
FGL6s6uHxp35UJuvssSNz1+xUPmvi+Wn+dC4SQb5OEUJ1rop5bikx4cSfj3/
rfSqBJOoS2iXwfgQ+zb3+Ri8FEMuvsXxynwo9Vgi+Bv/Ddt9q3LPlZsP9fjf
XLLw/I6d8c2Ye8nKh+LmLhYLHiNhL3QJ9m10fCjydZ4r3Q4J0xpeOoH940Wy
hJmoBkOE+Yl+puca4EXah0s1hWcrsNo5cf9TXbwID5IktF+uxHhJT6YDf/Oi
1gIRyYbflViRjVfTZBUvMs1YaOqvqsKWnysnwPe8CEqJp9i2/cQiqL9Fuabz
oibhHPbzltWY0A3d+xwveJHL9deaDf3VmJ7eheuOcbxI9yOEyRs1WOJcgCHd
LV50pShbadyqHpO3ogH5N3j334fzw8e36zFYFatq9d++/x7LW/npDdhEcppE
jg0vSnrnbuW+3Yhp6tZsn9XlRUbkRx/1R5uxpk8my+vavCja7/qDKIsWzJGv
e/KNGi+StySWd35rwaJnZzqW5HhR3caBv5v3f2P9SZwFiey8KH0irzxLpg3z
pnzxDjDyos0BZv+DyW0YncfBVxNUvKjZLMUug6kdUz6h/khznQeNe4+VL261
YyEzl6/29/Egbs50HwXqTozHctz6YScPirEeOrgR24nlVHiaKf/mQU15j1U8
hLuw9sRQEPKDB+XjA/7vT/7FpHU+8Evn8KDjd1KuFf/swb7lHGVvfsuDzsaV
fBL37MXO8ZTT+r3iQQEg/N6ASB/mN920XPeEBx1SaxnOjuzH6p+t/PLw40F0
d0habg2DmC1F4A8ebx6UIVPmyasyhC270ZVBdx4075YXrvtyCBPCBd5z2PGg
Y/Rybm88h7HrUyDk60keFPfvj4/mITJGaVHnZwt4EDLfKlNOI2NJ0OwGnQYP
Si1+ogQERjGUcNXGSoEHEW03wra4xzAO8Ehth5MH2b7ctjZTm8Aeew4LVDPz
oNbrqYHhPyYw9nSNvVhaHqQsy//80oVJjJ1mokbsHzeq+EOdcuzBFMbaoGel
N8SNQvNHGWY5ZrHY7VQiSw83GrL4IWcLZzEWxWXxjnZuRJiUZSR4zWHMT9Km
XGq50VXrzoXnQ/MYo+VuwKM8biRIyVD/8e4iFhVhYW/+gRt9sTi2FT+6iDF8
+6gnnMGNuCXXFmZMljB6YWuWvERudMLhTGf9oWWMdqT4Ves9bmSyfdVoYGoF
C+diC029zY0KHJjCS66sYjT6zi5OXvv+pB/kx/WsYtQfuJTXnLhRj7HZTmTX
GkZ1w6uC35gbobruzNnNDSzkTW3m8Elu1Pwr++Fq1CZG2SoalQO40U8ifd5r
0X8YpWqTGVGFG9FN1mwqmG9hFFvyZHsBblQpNpzrNrODBSuE1MpxcSMd9cyZ
qhe72N7lvx+XWLjRy/rcakfTPWwXPbwZdoAbOS/7fSc7UoDtcDLt+wkuFNM1
wFC0egDcLdGa9hzmQixyrwuE7CnB1mR8s0YvF7LB+ls3GinBP2Od5IZmLvT7
X2SSZi4V2OB8JTdfxIV41GyLC27TAD+9VZaSfC5kZNJ958gCDVi/abwUnM2F
1laykjPdacFa179vnK+40BXSfHaZOx1YfWVprPaACz3187Rvj2cAH+fI87cD
uVCxUs5S9RFG4IB5Py29zYXuv0wkrLQzgpa+6G5tNy7Uk/D54FVZZpAtVOmq
e44LZX53jPClZQP2184xPzDkQo7LETEs9WyAt7w3r1qHCxFchwstT7GDMOv1
tVPHuBAs+3v1Gz8HsE1ReGDCz4UeZLjyz3RzAq6pUtl4Ti60DujX9cwIoEHD
oLGNiQsdk3V2imwkAPW/VwiWuwR0jNAlcKGWCxD4ktIujxDQafce6ZJGHlDv
InXydS8BeXWMD2IXeEFwccHE4B8CIgYJ2l0Y4QVzFxqVnGoJaMWq82UKPT+o
fXaA5PaJgLYmSvoUQgRB4GjslY9ZBLS+wuM9Jy8EVFWFaOZeE1DagFURbZcQ
SG9XM/aKJ6BtcQ+9V0AE3CNc6759m4BOPlzgjcsQA8ccN++VehKQx/D+aGcU
B1Ofw8W3/iOgjHu2R0/5ioOLZmmugTYEdLyXYs/jnAQ4+qRjLUyHgCCXbXio
tBSYGHRMqdYkIHqjyuPOGVLgtfIikf4YAf2N61DQlDwImFuYHjySJqABm8b+
cVFpMM6qQ4hnIqDG8J/iRpgseGXbVNRGvX8/wpLOv0kWmOdaX+Le5UTHN/J6
DBzkQOWZW2nJC5zInHikmP+ZPHgRnaP0+g8nyqQZohWWPwySb5tdNG/mROM6
d7sGfh0GCQ6bwQx1nCilSNje9aYieKRu0OpTzonY2tnSuVuUgD952NcwgxMZ
mN89un7pCLjVHPly5wUnOlYafnit/Ajw/qZc/TmRE03/UOaSFD8K/nscyCsc
xYm4eT4rKCwcBRe1Bb4tenKitdAYPcrsY8BcpmI4y23/PnXphdsiqsCE05XJ
xokT3fgj2Fb2VBUYTHy1qbbkRFEMaWKlgWpALcF0LwXjRKrLct3MN9UB10yE
nh4zJ2Kvcz20vqgN2DuVPDZpOJHrs0c8zo+JgLmy41nuHgfSCYz+dPEoBqiS
pcb5ljnQtFhTJ/N9AJZ0UeTsXw6UGDbtW31QB8wpunxOb+NAkdHqwf9CdcAU
P2uP5S8OJCgicOkYWQcMzVsrVCIO1JY6e7Mn+wRoSV1vSnzHgfiP8B8bNdUD
jeGv1k+ncSD49UyKaoUeqPU6KXYglQPZgfKa5qMnATR46uUey4EkXKVO6HLr
g9xlRS78JgfaflMdXbdqAB6ddraaPMGBvv+x/+qhaQxI5ro6vNocaMbt6UP1
PmOwcFlM7qQqB0p64W1TFXoGXPDs3ngjw4HA+I16p96zQOLZ2eSLzBzI55f/
9ZV+E2Dx6lBwOA0HqjrFuuqAm4KId/SuhbvsKEX6iMZOhimYLa08zr7Ijnge
6XR1e5mBkn61zpo/7EgMmofpypmD6XECXG1iR8178oz8L82ByOJClmQtO7pG
/9S4nd0ChFLl3Ar6xo7MvpaN39qxAGdlRXmOv2ZH/Sb1s5trloDsRWeR5cqO
aCg3Oib8bABvAFm7/Qo7MnpnaljFexkYhVVIUVrv8wFJ3JzfLoO8xICVy2fY
0UK1dIgxgx3wL5t/yn2UHcmci3HfnLQHn340BugeYkcSmQ2HeQ2vgMFfHxy9
pNiRiDfeq/j+Cjg56Kjyi4cdDefN9rpfdwDijPmZDOtsaHBLn1+U0wmEC7nd
vDrJhiz72+M5A53AjKLUyYoeNvQu6EqlwYwTKDmfTPZDbGg+9uqb7Oar4OzL
YMmJSDZ0o+XVcOkXF+CvbJpWLcSG0u1p2jW33UFRS5axAxsbmgstYoiMuwaW
PLfXdw6woVNLq7/qDnqA/wrenVUdZ0W7Ol0p562vg4tHd7cyClgRyTxVY+6m
J0hoPf8OvGVFTewqmQyNnqDF+4NZTyIrkg2rX2iS9AIGX8w/cN5lRW//mvve
6PICasdyLtzXZ0UBR0az6M18gHc7BaWwBiuS5uXROVLoA3J9L3wqOcSKcnY/
nwR8vuDg1wPUC+ysqO6rXqvymC/gUrtYYNvDgm6smv25nnILLB2nYdb2ZEGF
er4u9675A8WuS8WdDixIrLU0/dKiP3Dzy3fwsWBBp6a/XfzsFwCGSqxLszX3
cQbVnbXYu6BF47MzPw0LkrPWdOnoDgTM3XScX9eZUf7tcfNo3yBg6H/5u8kU
M/JeKksPpQ8G8Bs9V0QzMxo7lVOq/iEY5GrZVaw9Z0bJL6Ryz67fB1M9hdfi
o5lRqsGptpizIUD6LiOfYhAzIoeIQtt3IeBl+dfrV52YkUGZ93jL5VAQTWQW
aldkRgMfPjt86Q8D7qD0VkEVE9pRida9qBYBjvKcUDhWzIRclGbvU6dHgI2Z
+qGibCZkYUVd4M4WCcJSeo3LnzAhpx7Fn8HzkeDF6p5EjR0TCmBypbD7+Qg4
NEZ0nTrPhPZmPfYCQDSQzeCIbdRnQnf1+oqCyqJBoYnk5u/DTIgifY6SVBID
GnP0m3u3GNHcK8/zf6rjQHxIc5jdPCN6MJNgBGUeg4tWFzWHhxnRb+5GVwmP
x4BM65Y5XseI/H1lZyS2HoPtKzEBS0mMyEo1t8hXKh4o8LXL0B9jRLt2CanJ
eQlgac6mL0qGEY33ypk8oX0GSn6OxrMIMiLH0Kff22yfAT2f9R1OSkb0X2HF
Ez1CIrBpEmgXbmFAO3de1RCjk0BM2JVglWsM6KhtrmEUTAHm1lOqRXYMiHs1
1lNHIRUIHPWZVj/PgJDag6/3U1JB1kDYBUyTAeWohu3kBbwAJM33CqfoGdCJ
++EWeqavwNzCXJftW3pkl1ls+kE6DUhQk5nbEulROn2fjoxnGrjA+xc3iKRH
P3xoF4u/pQESseq90nV6dH0p85Tw+XQQF5XkR6FOj8bDe9iNnmQAZSmcL72B
Dl13DNWlO5kFnI6rGvOQ6BD136Qr5DdZINlIPjgqnw4BC2IZ9W4WoPDimvB+
RoeGSe/EhMrfgd/fJ4p17ejQxZGFPArDD8Db8onl6BItOvmHHvmlfQRZbuGP
rEZpUX3a4AM2wifQfS8A/uqkRe2T/8KEwz+BE2+vyhSV06LcU46KHz1zAWFR
Yz08nBbdm9pOWD+UDwqjhhNlBWiRn5n2J2uNz2DiZWf9C2ZaZEUvNlkY+BkI
FTTusu/RoFfZ4ePDPz6DsM4i580RGkSLYmWrzn8BFlKP1Oo/0SCVYNe3pIBC
sPZdpcNdhwYJjB6rX1gtAoV0Nlw1x2hQ9HD2cKFuMfAxDTOTkKVB/IGZQgbx
xWCB3N7UxUqDTI1vt3UfKQGTTLdqTvZSowWPQvsh/1LQa1VSInqbGp295kj/
+ng5SMkYXPN3o0b2EqUHRJ+WA6tZetWOy9RItly3/e58OegItiqI1qNGnQwu
K+3Z30Hzu38fNjmo0VvupY9MChBUrmqntn2kQpD3e16qQgUIBlf/Kr6hQsVx
ifduXakAIDKGN+opFTKwnOSpTqwA5UL9T3F/KpQd/VnyJ2Ul+KobFP3JgAqF
JvydNh6sBO+fVNx7OEyJvHoY50a//ABxh/XttfgoURx46G38tRaUf+kWimCk
RKnTm//2dmvBhMaNv+3bB9DYyNUR7VN1ANdPNrs+dAA9jJhRMhuoA0u2U3pp
2QdQ1Bl6zTGOBnDhcawcHfEA0pAd/HYo4RcQWe5Yar1CgQYmpJp57/4GVl7N
jH8u7EB5Ss08l6BOYPtcSWtOaweyioft9eZ3AqeKOHc68R1YTfvHxnm4E1zn
MGnUmN6GmQ/TGvJPdoGwgpaYV0HbUMJzvpGR9S/IXfzN7vp+C94p0y4VSusG
1N7tPFubm1DteahpSEUfYEg5ZsA1sAmlROhfNi31AdbKhNuHf2zC4cjpn/8k
+wE/p0WXXewmXLuRDunD+4Hi5z/Pf0hswozB/8wVTw0Aq6UOodjTG/CBUdOP
g46DINf7r4T4yzUYfWqHw6p6CNTSvXGhD1uDS1mqqsV/h8DwC+eP825r8IDT
7sDkzBDgqVlWJamvwdUyU/a/nMPgniDrKev2VViseXc9wmYYJOa3x5woW4Uq
B7Qi/K8Pg/yTqa1y6avwZuN/hhrBw4B8Q9Zm48YqpIlLyRDIGAbGP07ceMa0
Ck0T+nvNxoaBsxVD4d2lFUht+oUiYW0YBM81bzj+XYHTZ3ZnUmhHQCHf5ZCj
71Ygu7S/+9rBESDocftZ84kV+EX0NW/9lRFwjBLrLpLbl+eWJYp6joCzSdSi
r9j3cYn5bZXAERBS8eT9tf5lmG8T9CH++QiY4v5YxuC/DG+WGE9y/RoB1Dne
FIv2y3BuefiR7t8RIIJrnOwyWIZ+Y1uycqMjwMytuimLexlSvOG6uL41Aq7t
RRNit5dgTNCFymFaMghPOH/x5sgS1Cq+/+M+BxmUkgaHdAuWYGViq1fnQTLY
f56lDyUvwRDvpJhoJTKYmfBw5wxagkqsYRJL6mQgRthaGTRegoKznM8bjMhA
832FRq3KEtRxMp8mnicDc2JEYJ7AEhSn2k66bE0GES7c9IETi7BLtHwozY0M
0rd7jK82L8Kk3z7zP7zIoPxJ+hPjokXYy9miHu9HBh3S/3WovFyEqffE1uiD
yGChTElQMGwR1uQU2sk+IANG0zU7SvdFeP5476f5KDKQGit/O2m6CI9+G+Oz
fUwGluxGiiWii7CIZUT6cAoZeGay+7ymXYQnOH01o1+RQZRmZ3H47AKcvSlt
HJdOBm+bX257tC/Aj62nElSzyIDk5KRjUbYAPSsPnw78QAZdm/Lh2ukLUGlA
/IPrRzJYil2sl4xcgD2VN8eWc8mAWaqEjclzAbrQ3dESLSAD6dJA86ULC7Ba
P2Bw8jMZCNUIJ5ZrLcBrb67uXiskA84/5Z3hYgtQtmEu6u5XMqAfseY3pVmA
xxQSH/IWkcH20OpXtfZ56BynS6LZxxM7KhoNL+chdi5Rw3Nfv53fu9zOZR5K
q1RuOe7bQ6r5YEV5HtIVDvgP7vv7aDpXGfFvDtYa0R0ezSeDZA8FfeEfc9Dc
0zTCa59vWKRbXUHMHHz6soPyQc7/8/PeWN9yDt44nccp+p4MbCrGmrvF5mDz
0vJh8JYMDPukzt+YmoUvmb/Xk1+TwbFNhw6qwllYwSFpx5a63w/caVbJ92ah
VAB2hfSMDFiODPQqGMzC/AoZg8U48v4+L2xfwT4LjW3Xw99FksGYq/WIRfcM
HKn7mTgYst9vYc+dpzJmoPW9nJnUgP38v+mcDPSYga8X0W6XDxlkl3N7EI7P
wKTXIrpJ7mSQ2HV+4R3FDFSg6FPqcCCD6+wtay1Pp+Hv8r7utnNkcEmB1f/q
5Wn4mdH0wZOTZKBvaLyzKT0N2+fC839pkoFIcC2V5Lcp6H/5xRUoSQZN84j9
5uAkbGER5L8zPwK+Me09ZciehPIGJoWCQyMgS4bI+8pnEpodpmZa+j0CAu1K
hWtoJ2HawS/dzQUjQLG5QJ7/8AR0fSQrfsp9BAhMz3/6tDYO9wrpnS5dHAG0
dIpHTqBxyP58IX9MbwT0Y9nH3c+Pw9wN3nlPoREQm5uu9/3OGFSce/j+3M9h
4F8/WGOqOwZnq1zHtXP3582YyOkx5jGISbVqZyUOA0wk1ZTtzSjMmAksmL06
DOZintpeqSbDWl+q6+d3h8A5jzA/GsIIfOgpXWTOMwScHOOk1AaHoVdXfBza
GAT+Viktzp+GofPJ69rl3YPg7cl82VqDYfjhaPHc1ZeDYEO4tyvq7hC85udb
lyg8CE68dPEWaxyAPJj7rDBXP7gWea/+vvMAPJ1rKv2ioQ8k3nwqMUIxAFOM
sA2TkD4wfQa2Zqr2Qzr2Qkmn2V6QsMujcuh1L3zH0IUufusBY3bVy6refyFX
yFHvm8p/Abtx7+kk5r9Q7YxcqllPF9BUX8rYyOqCzP5vqgMfdIE4dhHzsp5O
+NeBRqipsxOoV9wsxE92wLoLdvdjfTtAlMTBm6f52uCFdUrtH4/bwKV6utmK
u3WwU6NUtK6+HnAGz1wI+VoLLwZxD0kcqAf1qr/RibkaeGDJarhSrQ5opKUk
VNlVw01KaubZ1zWAz++w9s8TVXDFpLQ5xu0H+Hg6i+cJxzeYzc5/AzSWAVy+
RWX0uTd805O0C+Z9gFiAE6ambgXoX47e5aazhi0ulOcp1ILAq7m8nDOlwdAP
u3nrjk4CeJnvzKhS+Awi3XmhooQsMC5i0HPx8HvopK/gaU4qBslfNmu5LEth
UU39c8nztaDnh3rbuZd1UPi0xKnTh+qAdZ0MxXW/ehjWdGfDm6oeeFfieZhZ
AzT7I2tZ+aUBBIfGCOpS/oKzw+FcV7iaQWWkQMjVQy2QMyjNoHmqFRzXCNUy
dm6D1fgZ0ZELbeALe8YDuoY2eIdyc22tsg1c+dgqJanUDgcfmGSJpLYDqq8R
V2+stsPc6D3q66c7QEWOEy29fwc0SrlcyfzxL6CRjeC5Y/8X7lozpIjxdYOt
l7MJbKV/YYHwV69jYd0gftlkqZO9G/KlMYvb2PQA8pSj4/r3bjj2riwoh7kP
vK7eacZZe2FFd7RIptogEODlvRzwoB+mlDkw5l0bBJttjFX2Lf3Q94X6Wkn6
IHA6aOBhIzAAZW3JvxpZhwCbysy7uJwBGDekdW9lbAjIWj/7cunKILw8MdWj
m7T/jr4qk79uPwRZ55dfFdSNgMs3P3U0BAxB0ur2FdHtEbBCczG6NHEIilGx
TfyzJ4PGp1TZeg1DcFhYZaVAfhToi0xV8igNw6dS2sWil0eBQlBny6L+MNQ7
dNI/Jm4UfOXr4LSxHYaZ6pYU/62MAglVldq+R8PQ9XwAsxhpDDxpTmd+OjQM
+S6FNccsjIHCgnPN5NVhWGcfE78lMQ7sTzsv/GAYgfLXX/N1PhwHNeTtYSXl
ETgbUSUVazoB1txpXn26PQJfxTWOb4VOgMhqVdcbESPwbOKf7P+KJkCUpWwZ
KXkE5meMK58UnAQmNsGPaUpGoDeJibhNngSiGnrsmQsjUPInF4Ub7xR4clPx
oc/OCGxvEK7qPDUFrJRqaVoYyFD1r9KpL7lT4MH9zZZj4mQ4NqDOLD40BTR/
0W8SFcgwcUynOZYwDYa3iwY61MhwY/m8hZvfNPh4feB1qREZvv9nw9eVPQ2E
nH6bU5uTodUB556TfdNA5K1p0KANGX5j9bsifmIG+LnNTJ/1IEN37vtScb4z
QPhtIMOwLxkKCUWNb2fNgJXY2PP0d8nwntwLjy6mWdDUzyPFHkmGisqZyvrY
LJBapw1fiiXDfrXc5S+es0BfxqnhvwQyjCMWF4lnzIJBw6krt56TIa6H7sT9
mQWJqhbFfK/IcMGoTnuHbg4Qauw1TNPJMM20dc9Ncw7sdNRaiGWRodnFnsqu
a3NgCzvlH/6BDCntyA/0X8+Br10vucI+kuGXq7OGhb/nQOu9kHj+PDJ0urbG
JEE9D7bpvlwxKCBDLp+9pji1edBlMj3P8oUMf96hj99xnQesR8ezPQrJ8FYw
h4V76jwweOBA4fKVDKUfCvD9/TUP5KT4bf/t45nqJx6SFAugxe7Td5kiMtQz
4jl3iX8BHO//Vpm/L0fmlSq5xxYA+YReDGnfnrbddT5KkwXAxXYk1HLfX8l/
AjsW7gsgJvx81t19Pqq+1UMfwhcAx+y9DcV9vp8Dvat30haAc3hIwI39eBQj
RXJMvy+A84kqR8B+vNlP6+MyuxZAir2j4OvMfX6vbvluLi+AA3JkrcdpZJj+
XsLqDNsiOKMSkUB4SYYiX5qIafKL4ESVuIx8MhmmfPeXWD25CLKEQlfb48mQ
p1aa7tSVRaAdGniAO4YM41tbp1/cXQR1mmPG0+FkyNoX2LKQtAgID6P/Xgwm
Q7qljufJTYtgcabv+44XGYZthwTOTC4CltjD/MfdyJCCTskRp1kCm63U35kc
9vtP8KHChNYSsLB8OhplQoa+0ioc2pZLwFhk3uO4wX69lQdW47yXgEyyoH4o
kQwnTh6Hxz8sgedflGa3ZffrZzKS8ejHEijpLYMKImQ4eCkuYmBgCTTVXJnc
4yTDvzfGTR/yLIP5Jd1TCVsjsP55ErkjdBmYLZ45B2pHoP5b3Tr518tAVmCa
99G3EViZO/8p8NsyaLi3ShX6cQR+qzK4Lb24DOji0lnuxo3AnNl1hlu2KwAw
x18qNB2B0ToXlbg1VsEUvavvqdphSG9MzfWf+So402fUPPZ1GIZdyN8ov7EK
is363HQzhuE9d/pKp6xVoPLtyiFwbxhef1ZiXkhYAx9zhU46KA7Dc5N8/ufn
1sDDDR+Lx+FDUKQr5p0MwzoIfl7FJ+Y1BOeqKf9sSa6DT+zqgaHWQzD27YzS
W6t1wOpdcbtOaQg22aHRlR/rIPfpFxHPjkFo3OFimpi6AYImDtDxCQ9Cw6oi
2b+G/wB9CNdlM+U+qPPSvNM2YwcIGcsSZZc74LaI44JT+Q441qiG3/7ZAUve
eDG4/9kB8o5HVHuTOqDi21it23S7IMAoOXJauwMK5NS+jnPfBTtK0zPqEX/g
Som2K1LZAwZDiZKWUu3Q3C1+m92BAjf/HGtsHPAbHs3hZ0i4ToG/TCkLv2j2
G7LNvOHmDaDAL0lraz6V+w3rPfIUhRMocN4O2p/PulqgjlejvVw1Be538T/P
HvUWqOhH+1NH/gCuPHfkXTxN0/7O6R/jvXQAf3h0ZbT3fh30i3omSE1Bic/8
PP9v7ngdHI/N//CMhRK3VqHKezhXC6uTxn6WyFLiD8X6k89croVhH8x2d20p
cbFh6wYlnRpI8Uv+xqMGSjxvUSXeU+In9Px9ckfoLyX+KpPedm/wBxz4Y/8o
d4wSL9CzM+R98wOS+hPf/T5AhfvUivCNiP6AdxcoB3nVqfAWG7dCdukquEno
MXn7lgp/BA09f56tgK58a/2qn6nwEBT1H5GnAnYJcXjUQCo8QmTUSKsfwZKD
BpFT3VT4EbaHq9U3ELx1/EuFMgc1fkd884bEUQiXLj06+v0eNS5CI1fGS18O
p9K0uDou0OBalz5fZvYtgs03JJODHWlwI+F49dOyRbCQyCR0yJMGb/t9wcO8
7ysM+tstGRxJg2tEJu6hU18hF4e/inw5Df4rXDJs8FAhxIJLzALFafFFF551
aa7PUPLsmw5ZRVp89dHBVL/2AkgvFHGpTZMW54s8TnP/WQFsK7Z0kDWnxVMj
3PUL+Aug6/yaV2s4LT50XDU3VT4fxtuqPpGeocW/vNv88vfvR3hbQZj79wYt
7nylqdjA8yO0+Uf9PICGDj/0Nblwk+4jlElsf9MiQoefvDC+IaKVA8t/+eT7
m9Lhd3JtTkvlf4Bj2p+bm4r2sYocW01rFmxgTDl/p4oOv51R36d6Nwvmd93v
lGyhw6mtq6VI0lkwwNd0wG+SDhdrzAxgD8qE7B8X5iSE6PGrx8uSWbXfQi1B
Jdbb9+lxM2YXTfWxNGhkHVA0FEOPX/hxkOlEWhq8lFpja5xCj78gVpw/djkN
+gna54l/oceNanlO1HW+gYWCT0wayfT4E97Zp1O5r6GC0HK8uCEDru1T5Fe8
kwq1bIBWtDkD7tMA08piU6HRi0cja/YMuJ7hT2dD8VToKiR1rPEOA6588U/e
pFEKfCtk8edWDgMeq7A5PZqbDIWFi3kbWRlxtr2aF1+KnkGFy1RITXAfR5dk
5l5+BrVfnnNNk2HEm5kPKi3TPIOXhCdKbuGMeA2Hn5rRpQSYKMx/SdybEV/S
OaJdz/EUsooEvLj1hxFv3TM8M1LyGArb1ugNDTHi3wIKuiq8H0OFV4TZ03OM
OOlRbn7e4cfQSOQjUZyOCb8k9tfb4kwcDBfp629QZ8JvZlqmtBnGwD0RIC7+
ggmXNtpkc34SCd9IiJ5O+cCEby4dxTD+SIhL7/kSipnw0BN1f8QyImDIYVhL
08qEn12o+jlZ/hDSagPPKTpmPOLEv1P1dOHwHRBNceRmxpV7xZ1UXz+Ahrp7
Vb0SzDjBjGfRR/0BjDKCvM1EZvzcrPDEOc8wyGoF4BcfZpz3Zf505UoIzLMR
nVS4z4zTthsQGVJCoIn9HmdWLDO+/zFhmsFDYLwLdE7+wIyf31V54/70PuS5
BVjvDTDj33jP8DcYBkORp+Cy/mkW/GfiUZfjQwEQJoo+hBdZ8OfOx1okLQOg
fcpevrozC35d6d2j583+MD0NUh+6z4IHarfSbtXcgdL54CNbMQt+7Piga/Sf
27Dmi2hHxA8WfLGCCZXa3oauxXt7B1pZ8AfOMaFSU7dgNgmeX5lhwZNjHthE
092Cir/AVpcEK26rP52fau0Lm1tED5ops+Il8f/9zF71gZ7te2cbiKw4iV/S
PueJD/zcA9O/X2TFtVw1Va2bvaHaFDBKj2XFWRu6tiIueUGMDn/u/o8Vr45z
UGW/6wEt2mdKdmjZ8CdPOa0uzV6D19Ked8UR2PCDSqJseleuweday7yFCmw4
u2EkRZOJO1y5kZW4bcuGny/FXqSf+Q8yEs8Xxbqz4ZTHvNaaW12hOCNFh5gf
G64YcCvI+JIrPPvWivvkEzY8MPLYDKOnC/zQxZwQU8WGO9sKtYd+vQpRZukX
0RY2vGk1xJDD+Crs8HZuK+hlw+/HHo14SXaC1CyIs2OVDd/ue3c8StAJ5r0p
NWTjYscHP/uu6yQ5QMY/12os9dnx7O/h7XFldjBRS7fzjTE7LtEWItMnaAfF
0/nHJ83Y8fxR/SjdIFuofqOa9q7dPh5Seyl37jK8yiCm/8aPHU+3ONiww2EN
F26sWUwGsuO8Pi3XiyIvwbsdjVePPmDHvc442kpRX4LxGXce/HjCjqvzm4A5
CiuIiG0/JrLZ8aMKX7t7+Syh8dsP7UcK2HFjU5b84bcXYCdjMNm/mB33WL7G
oqlyAc51KlCz/GDHfWPNAnMuWEBB73DdI33seObZixNSuefhrSyNyjtsHPhb
L+Cy/tkE1s/95TTi4cB1mP5b/2ZuAkWO+zsKCHPgl59X/pFcPAdrar5Rl8lz
4JU5frfeR5+FfJNaBtsnOfDNdqm7ekun4bUjvUmNxhy474WzRovmp2HFnbsT
L85z4Ccc2foOlxlBN8bvkcQrHDgb0aKZMf4ULDuENQbe5cBdK3vsdF0MILtv
v9C5UA78lOenhstkfehUHughGsWBe4yy//N00ofMZyArSuLAJXWjhNU8TkLb
67jpgS8cOByQqP4Yows/Fw2m/S7lwA/kRg5QCelC2r3gpTTEgXs9tKUZ+XgC
5sVVPD3RxIELqYifY+3QgRQFJzpCJzlwO9PPtVN6ODTfHJY2X+DAO0ocnN83
AvhBJ/S21DoHHnXCr7ifAKBZaxXfT2pOfMzuYZBoHhFmLOtZ04px4p0RD0Ke
8WjBDa3RnA5pTtyWKo4g668JjcMebGcd5sQ5zk2Heg1pwBWu6pcGWpz4VXrN
wtZv6lBfzWAw4gIn7lEXpOidqAZTAseVrS5z4kFPbzyz41bb/289vC/nxIlT
R89ilkmqMMmyVqLeixNnWGojRaccgxN+p64yxXDiE44duwfhUahdMfm15ykn
DnI+mBHOHYVPGKJoP6Zw4vTt622vho5AzZT6d8bvOfFDr6aL7FmPwEdlp6di
qjjx0+hAQxijEkxxbf06VceJdzHFBVdcVoTZ3Fb3DVo4camGXs6pwv3hecOZ
70AfJ+42c0Wl4LoCpJa6r++7xomf+vDx0AaLPCT8puP8vc2Jc4V1xvoGykGJ
wNi+w1QEPNaekKKzJAt1ulJ9x9kIuPtVZ9bgERkYGF2UfkmOgL+II6jdmDoI
YzSI14uVCPhFV/s0U5+D8MVYlQaXGgG//UvGT3hbCpbhv1t+nSDgO7GN/Sxs
UnBjZXoXtyHg7wfwpGvnJSBdunf9SwcC7mPwdSxtShzynNt89s+VgCvx3887
FiYOj32gPVx4k4BzHywTOUUSg16Xxa1l4gi4M8e2MHeKCAxmfC8d9oyA32gf
jeCYEYaPixWXBlMJeBb3/EeJE8Iwl0M7MuU9AT/jmkyl/E8QTv28UMxSScB5
0lvEC5L44aZ3X4hbLQEvzMGjWej5Ib2Y09maJgK+14ff6grggzL+XqPBPQT8
M4f8R2cPXuikGE1YWSHglxnlO0RucUOfHs4Bky0C/vVTps+HPS4YEvE8+9MB
LnzK0OC0XBQXTBvO0nFh5cI7LdKqA14SYH9ixY1uGS78R1xUpskIB5zVNdQ6
rsiFs/D0UdEGcMDthSbahGNc+M8/n+sOcnNAgdO9L8/ocOF1Bqzad0zYoeXe
WgO6xIW/rhLnv/+DBd4dzfuwY8+FZ1RqnIsSZIFvGlwfarpw4YZTN1XibzHD
iaTuE4U+XLjiVburxupM0E+ZVPoumgsPG+elV5qghy94bieR47nwXXpvwyUb
eoi2lW6KP+fC6Yo3V9j/0EH6ujTl1EwuvM0tcZG1mRYmX3nwLpbEhbuzSXO2
jlPDcgPsQcMPLjzah+WM6k1qOHh43YG+gQs/VXvoswkNNZT95yoS0smFW8cW
/tMVp4Kl8cbPbi5w4R0tqYXRPgdgvx+Nz+c1LrxHxiRVifXA/v5NMpnf5sJf
Adt2+RwKaHRImfk/Bm78mUyQ24GuPVJ3FSHURoIbXzigvcDKvkPa/dBo/1yW
G/cXPXcjwXWbJPH4AdahyI03GK56Sf3cIrnZrG+e0+LGKcLcFtmj/pG2Vro9
dc25cY4DdFc78A2SWM/Ts8GXuHGDIRTtVrxO0qswVvhuz43XWc7yOB5ZJ0XH
kMbVPLjxtEaWE4pKayQh6XRb+XBuXEozIGj83AoJZ7bWdone56fcpW81sExy
WiIIvI3nxt8bPDwX6bVM+kh68Ef4NTf+ze2Nl1HSEknb8j9jjhJuvKCWtoa0
sECyJ0rInyVx4wkTx10PxiyQwiR76B794MaNE2Tjhg4tkBrnjauof3PjWiwt
BIfBOdLlCGXNjUlu3ObY7Qlu6RmSkcmXi+UL3Dgv7yaXju80SZ1P7XbwOjdO
u2DpfbBmisT5XquQnoYHfxQ/xZfvP0mqrtFX5Bfjwf+tc4dPco+TvsTVGfdJ
8+CN00ey/4WPkd5YGrunHebBVxeyCha3Rkn+46bv5bR48Hbt7iqZRTJJke6y
hOYFHtxag8+5hWaEJNg8gO/a8OAPefK4Dz8dJtEnOdhVOvLgXGKC1i8kh0nD
0q4vjLx48DJ/rZ2z+BApUd+HxzqaBxebbv/xSX6AFMq6dkz0KQ9+rTkl+ZND
P8mzw+/8yHMevLW9y7f/dR/JyDnwsfs7HlzjeVmHu1wvafdBJOPdyn1/TuzK
V279JU2fYZbD63jwkk+PjnP/6SJ1cccZULfw4C9+BLgcUu8ifc5MCIvu48Fr
C0paeJg6Sc4/X+++2ODBK0efl3APtZPOx0gIX9nb19/IW6a1byfhFplaB2l5
8YoHx28/Gm4jCYxm+30i8OJqV5+Pjy22kpqpi5a+K/LiXQkvLhOO/yaVN6pz
hKjy4h9+umXuNbaQshPKlPS1eXH7GGpSmH0LKUyq4lrTKV783VryW0/RZpK6
XuNYvxMvbud3LrVZoJF0kPkcTYY7Lz7zNixDxLmBxNn+W9LFmxfvTTYyVi+q
J804dtrPB/HicavEEhenOtKb0OHuvRRefOViUfj2ajXJMP+0r0kaL+4W70jt
c72atNBbyJL2jhfn4L/+/L+pnyRc7SF+opAXz773dfrBzA/S4MShrLBfvPiB
z9V2urxVpAjuZ+BPGy++68BbE/KhkqR8YrfrYDcvnoz/Y3iDVZKCU1uYasZ4
cZvFx9SSXhUk0bM3vRgo+HCB9V80M5OQVO3fz3iJlg8vpjc1OS8HSdffGbzN
ZubDy2+G/WfgQSKRKAQ6T/Pz4WedQFEE5XeS7ReSduxRPpw9rfuumf03Eu2g
TEe/Oh9u8eIrBVVlKSmX+ckNJcCH765V52XKlJJ2rzqmt5zmw30am4m+u8Wk
V3z09ISrfPg1mnN9fF1fSfonvdIc3flwd4bPgUTLr6Q5r27NQi8+PM/z97vS
v4UkrOGjh0UgH77kFgHcJ76Q+u6ZtiUl8eGMQh8NE+U/k8Kyv12beMmH1xrU
TFtVFpAUOiVpNd7y4SndUj7dNgWku8pr6t35fHjS8aneH8/zSUIjKa+E6vnw
vZJRpOuQS/rBRq3u0cKHi+6aFKoWfCJd0/b4/b2DD1c8fY38YfcjqfwZoLYb
4ftfC9cdjvX/vSNNJRT17Of9PEhlpZDx4RBKZY+QZGaU8LEatuw9k1FEoihp
IF6vrJSIIlIkHysiRYgyvn7X9fv7Pvd9Xec+549z/rmhpp12VaHgHrY4OuSU
u7gL5gTFQ5aEizCXl/baaU4SDA8oedyOL8TFuU+z1DaRgN4xj7mX7uDFPxFt
gwIkMM5JsHo9UIAzS8RlRCRJsMllTRxvdz7eUm21bVmGBF/mbWuTDfOx7+vk
sU4lErwPKeFpa8/Dll8XskOPkSCZmb+Or/cWZhGN64ftSVCj8KdZbmcuTpZc
6K8+T4KGEEeZqZIczKUsVpXiQQLfL4yuwiM5eMQ8yVU9iATlD2XTz224iYtS
LLvzskhw6mVL7ZRUFibnJZZdySMBiG3l77uciaMeNsQY3iWBl5zBsHdTBj7f
uld1bQUJNCLDO008r2Opjb+LbDpI0EyaYLosp+Fcwb1XFT6RYP7+jTfm59Iw
v/BpS/7/SKDom+Cv2ZuKZ1Tr+esmSTC1oa2kpikFl1+Jv0JsJsOjAa6wz2+T
sGhUnfECLxm2yy2nm55Kwunps5LvdpLBx9h9P3ssEV9+cmooUJgMQ4dsHuny
JGLlH7u1+4EML6R9AjQX4vCDJfPdFUfIUOuTE+qqHIeZW+I4EnTIcNpT+vqn
iFjMuWfmiYoFGYxEmp1eicXgFzY19Js+ZFDdki10JCoSy7r/mvf2J0OL+Hxk
1tcIXBAg0qETSoaHUfR+Ua0IHJEVE76cRAZk5/c8ZVc4PtFl+vP0fTKo5Jr8
8Bu5itFQ9GuZJ2QIzusL0LW9iiV+4fyt1WQww0l1jwdDMC+vsBlqIsO/xZLP
RyeDcYfWVC11mAzTbtsUqsSCsGmiyf3342TIN+gQe/ciEPd1V2XETJNBcLde
bbV1IP7mEOaxuEKGGacRdvzhAMwZRhHuJVMg5FKRJj3IF0e8CeRLIShQSSr+
5tx7BfMIjCwdF6VAxztyr7jSFUzKL+2qkqHAgf5FkbtrL2OpOo2ITD0KiMZP
/o3O8MFPN93zNDxJgezQDr4Pm3ywkj6vNbclBfJ+p51o9/XGR/o/yV85RwFh
tx8LCS5e2HLZddw8jAKPb1g/lrnogYc0Oj/wx1Kg5PQT941rPbBzrELD62QK
FPQYjvxJ+Bd7UddlK+RSwEb2Dp574o5jFDJ0yNUUqDBgFeux3DB/8IpCex0F
/Mdjj+pGuOL0JrvdUU0UcJfVaKG8u4DzTCXX/OmiQATdmRno7oKfeTc8/DhF
AWJbyGLwmDMGvOdG4vyqvpF0pLSBM25cFx+ltUIBZ2HR1i/YCb9LMbOt3EIF
gTKb7Vmxjni0bHLH9d1UeBuoFvbZ6Cy+8MeQQ1+CClxJjWNebfar+1r5faMM
FZyaRB64atvjlbchjRfVqCB56XT5YUM7LPhj10XT01SoD3wrlHLVBmfJ+tvx
2lFh3MFm+fQuG8zyH9R75UyFWb6UMY4H1lhi6/09hy5SYatfxYmUISusse9w
z85kKvjfsTPf3meJwz7EqVlcp0LwTHbebkVL3BjyqSjnJhXI3alLR7NO46O9
7hf3FFPhRTxtq4azBT4WmyOg+IIKZct81YS0OY6Wn/ANaKbCP0ovirOLzXDL
sNxQ/TsqyOLnV8RYZlhbua3sRB8VeueWWMX8pqvH2ZKu5W8qbBrtl8vdaYIT
MrXKby1RIV3l8BxvjjF+dySV/nUtDcw7ofvIPmNskCP23ZWXBpMR1YYftIyw
sf6pqKA9NFAo9lPdXmCA05YKpl5I0oBICpIxOGyAu4qmTTfL0qBCz3/k54A+
NuWM2p2sRoP3QnwtpD362PxRRUP+KRooR7/0PXNTF2ec4RIbs6ZBPmnCft2S
Du7h1ksWd6TB11j0N9NSB1vYfbV+6kkDXNfQeEBcG58REFx5GUuDqtRf3Aqz
x3BOrfXZLSk0kIzhiUl0PYb7XUre6GXQoEHI0OvjuBa2aVTP+lhAg9IcIfk/
vUexnY+H/PhzGtg6aJuLDmjifPbzHMlGGnyQbl/j4ayJh9s2b/RsoYFsYlKq
+6wGPit6q2uxmwYv/VWDzLZrYKePbz14pmlgZlsh7OdyGN8NpfYYzNNAaOtl
Tt7Nh/G3/Y5q15ZpEC9/oXqmUA2fj1rhZXLToSrR6Xnwd1V8QVHi/n4hOoSH
bWk0SwB8semwydJeOuh1Wi+dkAMcdNJs+dV+OgQoEm3ctSo4xeOqjpUKHeYv
+eXv8FDGVfc+TcaZ0yEePAd0NyrhBvmfaebWdNDXcTsj4qOIW1+uUxFxpIOW
WqDP7xEFPDAoFY+86MATVfuhp04eb6SGS04k0OFz93dbw1tymP9u1ofya3Qo
OrbRks6Sw5RDZQEhN+ggMqW2+Xe+LJYw+txGLqaDgtWja6mPZLBxzAE3rZd0
sLB/ZjE0fQBbkrV2CbTS4SKZF1+KPIAdCy1r+t/ToXlLFc9t1gHs2xDJe3GA
Dtni97KCLKTxrcUvpQVLdDi5LK76YEIKF0fNmv7LxYDvig6/9NKk8JNd3BzK
3AwIfL63nVdNCr86KKvfuYsB/vJdDpYqkvjH+ZiptQcZYPLNStVwQAzP/8m9
3qbAgKmahI+7jothzshy1UxVBsS9dqxQKt+HBW8PJErrMuDosd4D9tf3YqXP
h6StnRnwsM4i7FaIKNY8p/NJzJ0BhfNmFfXrRLHugm3wvA8DtDamcrVF7cY2
AvHt8aEM8AmP73TKFsER2sP/4hwGXG8hMGlQCCf1/CFH3WHAmrTrIrOXhXCm
E2+98X0GRH8Z8tUUEML3QxW3f69iAH9jTS+vPht3osRHlA8M6LxDai0ZJHBG
aWyXx2cG3F2Mv380mcCWeZELzYMMYKZclspXJ/BIRJCK708GXHvl8t6lmIkX
iyrsJ7mYQEXWckf4GKv1sj7kjUwQ3czR8zWIjmuyHkdocjPB5vqS37lZGg6N
L713g48JH4RfyH4fomIer8IpHToTJGNj8lOGyNjtgsjaKwQTpIJ2eG44R8bt
Dvk77ggx4d56B7E1MyR8zTxHbmUvExJdWC1GW0mYCel+D+SY4KQ6Na9usRNL
c0ds4tVnwv6SwXh+6x04hWs9RcmICVaWvtddN+/Ac0shYo4nmZCv8swy/cl2
XPUzQLfmNBP+yvcm0Pm2Y/Uun1Q3ZyaQBkc5C7v4cEHbbEGWyyrOlueSjeTD
G5s8Kl65McHkkdG0yj98+E2Vaw/Thwn/FHiolxbxYpNcB+JdCBPAe4b0XGQb
rsgYll4KY4JbZlaw4S0eTE6xVd8TxYSpNb+Cg5k8+EvYGYegBCZ4Wz4tChLa
ih3PnyzZn82E7cxvoliLG1+WOyKf9JQJxzIzKxaXN2AH7T7D+5Wr/qznMM3L
2YCNbL0uvK5mwpmw30k71Tdg8fi8PM56JrQbDk8oJazH/SMrWz3amODy+FfM
8qF1uGUxTTS+nQm/apPTdg5x4Up+icP3OplgOjzjUJrAhZOULS4O9jBB58nO
+WOTa7FGWsWA4SgTQs4Vj4Y948TSxbpLruNMeEtmHedw58T0upGdMZNM8LuQ
nNsqyonnv+/QbphhQolWWM3xLA58V8O9/CAHAWfrLv0nnbQG887uiREgE3A+
Y5k702kJLW6uLdhPI6BNUjGg5O8iGmOa1mozCRjUNIsui19EdSfC5kJFCFgT
6ZnhgP4ir/wBqzlpYvWfqG06LPEH2Ty7dIVflgDF9dHajOYFpPOWN01CnoB6
WjDNwmkBiS4qN59VIaDp0GRI+t159MkwU+bDcQJ+hRvXXlL5jV46Sev90iGg
jzv4h/3oHHoc0OS8zYCAlEj527VJcyj23u+bR0wJGL0d4lw6PotgrdHmCjsC
7jVRHr0qmUG3y7Z8SfcjQGFZcKrVZRp5V27MmA8k4Ezw/mEz4Wl0tIbL2PQq
AVzrQy/v7ptC394svt4ZTQCn2p2e84ZTSGJs4mlaOgFZXFFVb4//RCs/Rt3n
MgnQ1TS5T+H+id7ODYmZ3CQg+ORBrcLUH8iD6/MtgQIC9sWNUQoyJlEF401c
yiMCZOx6jslXT6BIkSatmacEeKb0qJzSmkDm4i+4jJ4R8ObXAS7D7nG0qIAu
b68lYFjxIP/tv9+QqknJ2aRWAkY6bUf+mIyh1zGxygljBGw3Xh9+12wEZSZH
LvyYWOWv6dkXtWYEnc8Ifaz7k4Avzeyl+sJhxFPot3fbbwIEq02Vdi8NIcN6
F8E4LhZIdFuGVT4cRL0L2pPRDBaMDow+fajxHypZc6xonMWC7LK1JuuX+pH/
Bk274yIs6Fp4PWT1pB8RAsqfNouzILIkkLZrTz86KyXRGKnAguf1Y0y1Q33o
x1meG+HGLAj1bDhyyvwTouf4pZWYssDuXLlj6/eP6MTHibiOUyywOWdZnxX8
Ed093hzAsGHB0oeg3P2l3chOKsK6/AILbmZeXz654wPqXuAQ/hrOAg1F93cb
ed+j9QfcaVujWfBXkM+z5HEHkjnfL3AgjgWWWdO/L5h3oKQ+vD4ghQW2K7dr
lIrakXb9lVHBXBYo5C4RpYbvUF3M7D3NZyxotOzmrix7g36+sMs/j1hgkOqt
20l9gxgrHVlJNSywnp1WboloQb7uZbF9jSw4Otp7SvpsM5IzcXX17mBBmVRs
x2upJlTMGJMumGDB+APa2xSeF+iTqem+lh8s8KsWfdqZ2IA2Jb1kT0+zYGT0
YGyVYAM6y1WwQ3mBBSJNasIuwvWIOWYz17mODUOVHdl7TGpRallv5ToGGzy/
hZ7bs74aPX2odyGSxQZvp+80VdEq1F3awNoqwgb1f+ou7NJ5hsgPiqN3iLPB
zS2F+J5fgXLu+Z5mK7IhgGK/QffiE1R79yffHWU2/MmVOcj95DEaKLJr3KvG
Bi9sX2Q/+wgJF56QlNZiQ+puPr+fgWXobj6VQ/UkGyDwmpd32APUnJfwpMGc
DfZzN+Xi5O+jiVtczkct2bDWgNTc+qsYSeZOtOvas0EwrTysxu8uepxdnW/p
wYYQC94DxNfbqCtLymzAmw1nNvDYKnTko9+Z+VvPXmZDoL7EbcfGPKSQEePt
ErTKvykZ+Kc2Fz1PszjqG88GHyPNrxaULNSf+nZxJWlVr/iIhIldBuJMVX8Y
ksaGhcdTZIOqdKSeLEaOzmbDTNKUsHJyKjqblNPKk8sGffUcO6EdKSg8cUdI
Uj4bLloVRS7cSkKv4xfHr99b9ZtYiKt8H4/G49xyaA/Y0MylwlGnEYu2xA0Z
5Zax4ZRkdm1gexTSjWlBhZVs6Hyz7v6Cchhyi4Z/xRAbvvytJefQr6KkqMci
pTVs+Du4YNJJCkbvI7Liy1+y4UJpoH/kC180G86rrti82o8Ch2mX1SUkGH51
HreyoZgBHVPS3uhQ2HyxWjsbynf9kHql6IHMQs9bN3ayoaH/+UONK27o8tV+
gWMf2dBj9UqsZOAcygoxev2mlw2UIIpKq6IDQsGv/PX72dB/rZfyksMW9QUp
HegcXJ2/eF9Ev6MlWhNU+tX0Kxtivpz3VL9zEhGBQlm939hQKim25Iz1kVpA
up7VJBvS1zYe32yhhez8t6wbmmKDnVfpQPg4oFC/wEqHWTa83Xw80tr4ICrw
nXEZn1/FfzX3ZtoKoVdXHFmui2xwd3FefmnKjf4/bxHG9/D9X95i9f8Aa221
TQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$359492#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt2Xk0Ve/XAPB7EGVMKYRQlKFQqZDsI8mUWUKizL6kUIkkUzJEyFxKMk+Z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        "]]},
      Annotation[#, "Charting`Private`Tag$380237#1"]& ]}, {}, {}}, 
   {RGBColor[1, 0, 0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{-2.23606797749979, 0.}, {-2.23606797749979, 0.07}}]}, 
   {RGBColor[1, 0, 0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{2.23606797749979, 0.}, {2.23606797749979, 0.07}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"\[Alpha]=0.01\"", TraditionalForm], {2.7, -0.5}], 
    InsetBox[
     FormBox["\"\[Alpha]=0.2\"", TraditionalForm], {0.25, 0.8}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi](x)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{933., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6984072356692286`*^9, 3.6984073188360567`*^9, {3.6984075889546614`*^9, 
   3.698407650375616*^9}, 3.7015782040363655`*^9, 3.701584104710662*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb", "=", "0.0"}], ";", " ", 
  RowBox[{"aa", "=", "0.0"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", "1", "-", 
      RowBox[{"bb", "  ", 
       RowBox[{"y", "^", "2"}]}], "-", " ", 
      RowBox[{
       RowBox[{"-", "aa"}], "  ", 
       RowBox[{"x", "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"LightOrange", ",", "None"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0.0"}], ";", " ", 
  RowBox[{"aa", "=", "0.1"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", "1", "-", 
      RowBox[{"bb", "  ", 
       RowBox[{"y", "^", "2"}]}], "-", " ", 
      RowBox[{"aa", "  ", 
       RowBox[{"x", "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", "None"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Orange", ",", "DotDashed"}], "}"}]}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0.1"}], ";", " ", 
  RowBox[{"aa", "=", "0.1"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl3", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", "1", "-", 
      RowBox[{"bb", "  ", 
       RowBox[{"y", "^", "2"}]}], "-", " ", 
      RowBox[{"aa", "  ", 
       RowBox[{"x", "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", "LightBlue"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gupminpminx", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", "pl3", ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", "Dashed", 
       ",", 
       RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.862", ",", "1.568"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.069", ",", "1.06"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.6657", ",", "2.594"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6657", ",", 
            RowBox[{"-", "0.2082"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2.671", ",", "0.6529"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2082"}], ",", "0.6657"}], "}"}]}], "}"}], "]"}]}],
       "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[CapitalDelta]x\>\"", ",", "\"\<\[CapitalDelta]p\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.25"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0.1\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1.8", ",", "8"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Allowed Uncertainty Region\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=0.1,\[Beta]=0.0 \>\"", ",", 
         RowBox[{"{", 
          RowBox[{"2.1", ",", "1.8"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]x\), \(min\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1.05", ",", "0.0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]p\), \(min\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.85"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<gupminpminx.pdf\>\"", ",", "gupminpminx", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6981421607896404`*^9, 3.6981423194846745`*^9}, {
   3.69814249886819*^9, 3.69814254426097*^9}, {3.698142670313827*^9, 
   3.6981426801267633`*^9}, {3.698142719050486*^9, 3.698142817133296*^9}, {
   3.6981431669759502`*^9, 3.69814316921043*^9}, {3.698143336546528*^9, 
   3.6981433375309477`*^9}, {3.698143555603801*^9, 3.6981435996371117`*^9}, {
   3.698143631388647*^9, 3.698143694797907*^9}, {3.698143874432107*^9, 
   3.6981439753275194`*^9}, {3.698144073816571*^9, 3.698144103849247*^9}, {
   3.6981441407416224`*^9, 3.6981442158076854`*^9}, {3.698144270607162*^9, 
   3.6981443007804375`*^9}, {3.698144724564801*^9, 3.698145025684978*^9}, {
   3.6981450856542797`*^9, 3.6981450980685787`*^9}, {3.698145137143668*^9, 
   3.698145155477533*^9}, {3.69814519330167*^9, 3.6981452043900805`*^9}, {
   3.6982313381584234`*^9, 3.6982313646024218`*^9}, {3.698407717089216*^9, 
   3.6984077353443103`*^9}, {3.6984078172715826`*^9, 3.698407844079917*^9}, {
   3.698407886216694*^9, 3.6984079229109564`*^9}, {3.69840795891761*^9, 
   3.698408041942471*^9}, {3.6985466515416007`*^9, 3.6985467964886723`*^9}, {
   3.6985468822815466`*^9, 3.698546885318511*^9}, {3.69854693872651*^9, 
   3.698547041902397*^9}, {3.6985470931599965`*^9, 3.698547208739001*^9}, {
   3.698547249231273*^9, 3.698547268270068*^9}, {3.698547305807408*^9, 
   3.69854735230779*^9}, {3.6985473838652925`*^9, 3.6985474117774076`*^9}, {
   3.69854748759088*^9, 3.6985475305274687`*^9}, {3.6985475988752637`*^9, 
   3.698547889554797*^9}, {3.6985479429998317`*^9, 3.6985480157429767`*^9}, 
   3.7014144729441376`*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJzNWmdUldfSPoiCoqIIFqSIFDtqiBq8BvarJijlGhtKiF00NkAUjYoarrEm
ahQSpEjEoCGCRhISqgWpiooliNIMAiIECbaIgMpH7trPnLWGdX5/lz97Pbu8
e56Z2TOz92HgEt+ZyzqoVKoPtVWqf1rbyaZ1FeP6C7QmjYPXjy6tJhzrcvRI
bslLwpVut7ekWWspwH7+hUODS3QIt0YU31sV1I1w7uKGycetDQgf3OBn0l1l
RNh93/Nnm0r6EDaN3JBXlWhMuDK+8fj0IFPCsVmbN5/zHkB4/ONtQ76xHkjY
7KWjkUuQJWHVf/+sFU08eQu+wOALDL7A4AsMvsDgCwy+wOBL+0m+JI/kCwy+
wOALDL6a7Mh58hZ8gcEXGHyBwRcYfIHBFxh8aT/Jl+SQfIHBFxh8gcFXk59y
O3KevAVfYPAFBl9g8AUGX2DwpX0kX5JH8gUGX2DwBQZfTeeQ+ym3I+fJW/AF
Bl9g8AUGX2Dwpf0kX5JH8gUGX2DwBQZfTXGGn0Pup9yOnCdvwRcYfIHBFxh8
aT/Jl+SRfIHBFxh8gcFXUxzlcYafQ+6n3I6cJ2/BFxh8gcGX9pN8SR7JFxh8
gcEXGHw15QkeR3mc4eeQ+ym3I+fJW/AFBl/aT/IleSRfYPAFBl9g8NWUB3me
4HGUxxl+DrmfcjtynrwFX9pP8iV5JF9g8AUGX2Dw1ZTneR7keYLHUR5n+Dnk
fsrtyHnyFnxJHskXGHyBwRcYfDXVMTzP8zzI8wSPozzO8HPI/ZTbkfPkLeUj
iSkfSUz5SGLKRxrqNF7H8DzP8yDPEzyO8jjDzyH3U25HzpO3VG9ITPWGxFRv
aKhDeZ3G6xie53ke5HmCx1EeZ/g55H7K7ch58hZ8gcFXU53N61Bep/E6hud5
ngd5nuBxlMcZfg65n3I7cp68BV9N9wheZ/M6lNdpvI7heZ7nQZ4neBzlcYaf
Q+6n3I6cJ2/ffCSGdSgrFGhNrUJrGqyfErZfF+V0LOg14dhFs2cOVnXUuI63
WA+M9Zr24et4i/Wa5OL78HW8xXp+T+T8+P2K9pX+wPXA7yEY1w8YoGfjbEWY
24HyI9MPv7dxPXM5NO0L+YE1tZCLr+Ny83kHblhledg8EGgrx/VP/0T1Qmjq
v6TlE3ryfg61GNfUH2s+wrJz8GNqIRefj/4953vsCjphpfBx9PMW+qS8Jvfh
38U8rONycP1gHrAmOTXNgxz2ez20WhO7kF1zzs6LL/TuQTh2dfyouUG9CK/7
3E4307s3YfvgX++PdO6n9r+YcYnh1ibq76UmH9BRmROe8mmkXYq3BeHhfgvM
fUsGtjv//ytyZd3fM8n5tpXivOyq/+MHiQIt76d4Kv0Q+kX8xncRv4ERv4ER
v4ERvykeyPhN51LGb9KLjN/AiN/AiN/83IEH+v9X5YZ+EdcQj6lOlHGYv8th
Hs596y5L864+re3WYfzgqt6OZd6dlH/c4N2kJlqXMyd4uV9QB5pH8VLaG/2a
1iGuol9l+3HByaBnokKvbSSpluSiuCbjLnCI/aivk+ot251j7neQC/P4Oh6f
0f9f8Ta293f0I57wcfTnKCVxBj5/i9mVJyOyVFXqOMt4071b6hn9lOckH3wH
3/Wz+6lpvU8DtdAb9MjtAEzvWmwd7ER5AHlRYuzL59O7wuz5X2xzfkVy0n1T
6h/2xPe433E5uV/hu+CH/SAP9+vZK/7wrLVuoXWQFxjz6d1PjsP+wDh3+N7+
zyYXFQWXEia/lvrhdoN8/Fyh5XJj3pLKt176Ps1ibVHVWf3gCrIH5C9Ia/5t
XNIL8VZVu6DauUYkZ6cdf2z9UtjXL9+zxech5Q3wm739SG9n587k36ZBxvW/
WncljLyC+RVt21io9Gn8Tqn+tBzvnurzJvMO5idX3xi/tcSAxo8+OWRj52xI
GHkJ8wObZxjUJBrRuFdHwzeR1n0II29hvpN+Qc2soL40PqzftwVdVMaEkdeo
DrOck37Ruz+NPxve9/SGEhM1X5n3ML9g7L0jw53NaDxZhH3xINGcMPIi5udb
n0ly7WVB4+mnDpwZdEWNkTcx/5eRPtFagQNp/ETCtLDScZbt6hXYjdsJ47AT
twvVVdIu3A4Yhx243ml/qXeuZ7q/ST1zvZJ8Uq9cjxiHHrneMA69adIT92Pu
p9wPuZ9xP+J+wv2A25nbke7PWxfbuavetosvwMg7/N6P79z+OMbNx0SdTzAP
69CPechXPP+gH/ER8SiwyGGzh6qJ4oNT/cXpWSUtFF8QzyjeyDhE78gyP1F8
lHURMOoiYNRFwKiLgFEXkZ/LuggYdRHFG1kXAaMuAvbsm3RLla7WE+oMOu8S
I54nl6yf5+asrSCeF9z6ZW1IiRZhikPsPPLzx88bP1/8PPHzw88LPx84D9A/
v1fDTqRnDXai+pSN/3/ZDXo++nDM1A5JHRXYB/10b2B1Bs/jvO6AH6O+IJ4S
Ux0uzyv2e5r7dGe5t4r25+cOLfwMcnN5kaeR93ndhLrg6I2tB74PaqTzCHl4
HcDjIL8Pc78GxjzUq8CIH54jdttuqflBrF21NM7ZzkpBv6Z1p78qWaFapF5H
+ULGOU16BgZv3qK+Q13H61LYF/OwDvN4PQh7AEOfiH+Ib+UFbZryUtsX9Srl
ARkPfIdMCBg26JYAb+gBekO/proc/byOhv0hD73PyXhD9zWJqa6V+Q/zEY8w
HxjzkR/pfibjFd33JMZ85E/MRzzDfGDSq8yvJL+MdyS/xJiP/Et2l/GQ3oMl
xnzkZ+Ir4yXxlRjzkb8xH/EU84ExH/kd8xFvMR8Y85H/6R4Lu0qMdcjD+C4w
f4fk/fy9D/dJ5CteT/D7MM4d1vH7BuZhf/qdSPLg/kW/G8lx7k/0O5Ic5/5D
vyvJce4v9DuTHOf+Qb87yXHuD/Q7lBzn9qffpeQ4tzf9niPHYV9638b/fci8
g/hDvyOw90r+7kC/n8h+6B/f43GN8qjEFNdl3EB843EV8hKWcYPbmewi6wD+
/gk/hB9gfM6sz7+NWab+vyfY7aNpRUs/Wa6uA+Z80Gv2e7WZZJefXS3XBNZd
IjvsSBcmG13SSe/fuZ4LLy47T3ryfJOdlHQ4Tbw6M2KW/nL1/1eNaZxx6lDC
SzFyenBIxlfVYmDEGR3tL6vFGdOFD+J/eSnMln855fC32soK668Df3mnWCTu
6rP9r+YGan0sdRP8PYrFvOUTtFIOadPvSxdrjxmHlJUJ0yEjzKZes1IcU36w
/LwiRejWfubyzba2vJj5tMrWMVWgH/PQj3nhYf/8pZBfdLT3uLZ1fhfFM//9
HU96FoiXGbd26JnoKXpbNpj/cO53sWnzovhTJ/SVQ5Hzh4UH3xTd9m862dem
p/K4v33clhc3xNuo2+9s1Oml7HbJDq1yuCaMbJYFrhpqqOSse+QQfjdPZFsU
jk7LMlIW5D3b2yXssihMsLzub9lH2W64KeSqVa7AvpAD+0IO7As5sC/kwL6Q
A/tCDuwLObAv5HD0K3hpeM9KcfreKMIpN0WgRf+7kxcHB/R7LlzeS708JfNP
seXGKJtiL51277HQa9Rdr4SJy9u/x2KdVsSQFt+6WxSvOioPszLLrlN8imw8
fXtv2BX1/7vIc5JY/9cw67Ba0Svta+OP6tTvMR+Fd9LqsKZcLFodfG6hQasI
3eT6w1HjcrH5Z33b2uetIjHj15LWMi3l6NuZ79jElNI5trFPzvpXWb142Jg7
t3ud+j105o3owt8tK8WsBQtePfmtWQz/IvyO7melYmqCw+jXd7WU0CeJ0/KN
WkX6CTebP9aVi+9cbvW40tIqpjnllJd2KRfnPzSJPHvZUokOqRg0c3yaOBmg
P8Xf0ErpvPVfExvup5IeoVfIwd9lIRe+g+/iO/iuW7renxW+Vspor/ETPlmQ
KtCiH/EuZMe+GZd6pgq06Me54v8/iDgCvcMOw/bt7/jXvRciLqLb69kHaoRR
ZtosceqVWJi+5P2p6VXi+y3+A3eWvmn3rryquMC3uaZS/JiY3hwZ2tTunfRO
vL+DW9UjccEpZ+Kpmuft3uM2xvX+8NOwIvputNwH/ZiX7HH1mVlyszDL2nbV
dnCluHD4yPNbV5pE6taEoD0llRSnELc8dY41WQ1+IZ6vjrrbdVUtxdfolQW6
VrW/i62T5iSsqNNRTv6h3HdfUCgMymbpZbR0VQ56dElMG3yb6rjvvS7sXOFy
UxwcMfH6U/vuyo6renvyfrwlGuxi7X6P7ak0ZN0bPikwn+q4Zb7xk04cviqW
v1fm3vmUgdLjcWYfS9vr4t7Nv+cd8TJUpnbR2+Xmmkd13N89RjyOrsoVj4Ym
BHSOMVKeGE11Cy2+LPy+sTfZOaiPslbbYv5Kk1yq4yKeelt3650twhqz/2O1
r69iOyIuMTQ5W2zYO9NrZ0RfpSbtuyEhbbi2ONh1iKGxUnTq2+TCLVni069+
2lX3uJ+ycuXRtJI2jDovsGFhj2elGSI/b9XsnBn9lUxjbZNNCzPF1aXpS1P2
9VdG5tkM92vD21f2ebG41UQZP313qOniDOF4MCFmX5KJMs61uatNG0YdeOHl
8TndDS4J3YelmwzNzRSzGu2U4wGXxNjWJu0P/M2Un+6MMQptw7aPejsF1Jgr
owyLpnrHpYv3B+T2nrrLXJn4bOj9z9ow6sTPn9uJKcMuirF/XUruWT9AyR6a
/WVkyUWxf9EkpcdICyXW2rF6dxsee3GHW9QjC2WC84zEgMALIuLD0Y5nYi0U
3adDdwS3YdSRrSk1DZ1OnxM2fbdd1ls4UHFwmJ5cNvG8mLgz/eyrqIFK3oSf
dbPb8KhC//WbPC2V3PN5Zgsa0oTFw0fTww0tle2X/N8MMj0n4CfwG/gB/AJ2
ht1hR9gVdoRdYSfYDXaC3WAn2A12gF1gB9gFdoBdoGfoHXqG3rdLPUPv0CP0
Cj1Cr9Aj9HoztDmye5teNm/0NxrgqdYT9IZzhnOHc4RzhXOCc4NzgHMBP4ff
w8/h9/Bb+DH8Fn4MP4Rfwg/hl/Ar+Bn8Cn4GP4HfwE/gN6ibUEct3lG960nJ
a3G/4eykliR1XkOem2Vl5WFm1Ra/beLt1qWkiqTD818d6JZG9Sn6MQ/3kq9z
/sybuT9VoOXvjXOOrS7PNXoodo65EdvU2iJeuOS0RLtUiPdPu/mFXW4R8+a+
fZK8Rv3eWBmduSKttEIc6JRTHXxI/f4Y/dWPF8Ov6ygHu9y85+itzvuoA5Dn
kfeR55H3keeR90O0k9eKpep3K5djW2NaEi0VPW/doP94pdH9rTjprse2wyWi
em+obVJPbaWpfMWS0TeKhXHIdFVMW55e6u4+zz2hVJyQcRxxHXEacRtxGHEZ
cRZxF/W3hU/Mz7ur7grwBG/ql/NQZ/P3N/BC3Y06HHU36nDU3ajDUXfT/8vN
LXrng1Ft+e74lGBfl45K01jf2w7G90S+d48r7k6dlAST8qJ9f6rfR5F3kYd/
0z1WM0SvWszPKJ939YNGEf3r6uz156rEOAeln3vMK1GvOnutzr1C7C3yzHBv
Vr/PhZ1unftvl3KxJl8ndOdZlbIkrs6vOeo++WGi9EvYCXaDnJAbckLu+mfO
Q4t214hrY4abxN9R/w6HOuDj1DsZr1waxYW+v5nmv3koTr2eW7g9rlHMmGJm
/G6U+j1uRm5dWHnPB/T+Njk//d/92+IK/AR+Ax50L5ui5WIY8FTYr3hbNU3U
U4v+bZ62rht/ahJrSjJnuTRUisjs0VGuPpZKUmbmUIMLaeL/AHh/eiU=
    "], {{
      {RGBColor[1, 0.9, 0.8], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFlmeMV1UQxd+7f2CX3YVlKSZI04TYXUBjrJioMfGDCYHAF01QIdIjopQQ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          "]], PolygonBox[CompressedData["
1:eJwtlVeMVlUUhf+zzyAMTRxQpEkxBF4siAJGsCSY8EYk4YUHaYngC4MPiCOo
gEjvHSUSitTRgcCEYoyKwFBDC1hoYkBgKNFg6DB+K4uHlfutc8+955599t63
7aDSPsOiUCiUoiLUMxcKLRjonQqFrVwb48fAZagEfh5dga8z9zn4LVTCvGr8
11zfxrfk2hA/gutvaDHz6+F/hf9CS/EN8OfgX9AU/DT0Odye5y8nr7EIvxtN
h2eiL+BjaAFcl+ePwnvRLPwcNBF+gedPwydRK/gAY3Ph+Wgy3CKbi3l+OP5J
/MHkPWqvyxl7B+6L5sEvM3YPfoBW4edoDbgHWgBvRu/B76PXtDZ+CVyf95+C
OzM2Ht8HrcA/hT8EH0ZN4SK0EV7I/AxvYM6A5DU+gbeEY38fvc79/eG9HkPN
8XvCsTmKmulb9QxcrXfCG9FAuL/2CD9E23V+6Cv4PtoKX0WL4QdoG3wNfQl/
iAbDQ9BHcH3W2AXvQY/D0xlbA59FbfFvoNrhHPgb7Qqf7RH0dPY79C7FbBNc
Ef62vagR9z/Fv5scA8ViHeoHD0Ufww2YsxuuQeX4bvgLxO4i/tXsOZqrM1wG
rw2fjd6xHh6JJitX0M86K9QLnoR2wJVhHou2h+dobhHX7rz/+3Bu6Bk9+yOa
kJxDTbi/Df9Bcg2plp7JzkV9Yxlj58O5v1xj4ZpR7ShHfoBLw2vrG/WtE9Ds
5BxXrk9C85JzWrl9OJzLqokj8Nlw7qnG/oSPh2tFNXgiXNOqbX3zT/A4NDW5
BlWL49GM5JpT7SmHlEuqSdWmckS5sgpdgueHY6+cVm5/i69KPiOdlc5UZ6ux
htk5r9zXmjvDOaxc1p4OhnNYuaw97wvnmHJNOfGdYoHK4XPo2eycUm7pm6tU
C8oZ7R21y+5B6kW/41viP8O/mFwTqo3HGNuk/TCnFlwHVeIr8bWzipI94cvA
Gub3yM4FnfETcNfsXNzJ/WJ4LPc6Ja8xF34lu3fc5v5o/Jv4Yq41+JVcr+lM
C17jOtwhey3tsSP8T7g3VOD/1bdn95Lb6KXsGlYta8/V4ZpV7aomL4drUrWp
Gp+Gb4M/k9wjpujswrmomlXtKmaKnXrAjHCMFWv1jFn4UeHeX/xoL0sf7UX/
AP0LuqCHyT1iDWM3wrFVj/sPvhmOrWJ+C74Tjp1ifheO7L0qJgleHT47vVPv
VgwVS/X41vip4VzUnrS3TtmxUc9S7/om3DvVw9XL/wj/i9SjT8L/AyBr9es=

          "]]}]}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], Thickness[Large], Opacity[0.5], CapForm["Butt"], 
         LineBox[CompressedData["
1:eJwNzeVWVWEYhdENqBjY3WJ3d2ByA1wCFyBhoYLdrVhY2C0WKmJ3d2CjYmMH
tjh/zPG86ztnjB0ZGxczMCQIghzGhgZBKqPZyRi2Uy4sCMqwzV1at2oXLcFP
9y9+UNwOpyUF9ne+UcwuSgu+2F/5TBE7jOZ8tD/xgVA7hGa8s9/zlsAu1Cba
lHz3XBq45+g/lvKG2dT3Pkv/soTXzCTS+wz9QxqvmE4979P0N4toZC/Wxtqa
Vhy2R9LHvVZ3kU5fe4UeYjkd7DXaVtvTjqF2ErvpbmdqD92kW+jv3qwjWEU/
e7XO5wDLOM4esoljGMfo6b+9KM9eez8D3Fl6lCNUsitTkQqUoiT7/Bal67Sj
rtdOmqx1daW20drUYbh9kK7ubjRkgV1Fq3LSPY4TjOcU1byf0QmcZiJnqe79
vE7iHJO5QA3vl3QKF5nKZWp6j9erXOMKN7hOAre4zU3ukEMi97jPXR7ygEHk
8phHPOUJg3nGc/J4SW/ffaHROkRr6QbtrBs1QsuS4R7FDlKYx0L+A7jydZU=

          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   GraphicsComplexBox[CompressedData["
1:eJyVWXlYjtkb/iprlFRalTaDIZpGIcM51pHBjCQ0smVPDZMa64xR1hEmjTKE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    "], {{{}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Thickness[Large], Opacity[0.5], 
         Dashing[{0, Small, Small, Small}], CapForm["Butt"], 
         LineBox[CompressedData["
1:eJwNxddaiAEAANAfT9Kj2JFCtkJlizJSKLNUMssImckqlJFNWUm2kB3JSCGj
7HEuzndC4hIjEzoEQVBJZMcgmEg/UuhPMkc4zEwOkcR3DrKRAjZQRimfyWc9
6zjAfj6xhrWsZh8ltJJLHqsoZi8fWcFKlrOH3bznA8sYyyPGsIupLGU0D4lj
J4nkEMsDYigigSWMoo6R/GMHk2lmCi185QsL6MsfZjCHEfwlmkwGspBFhLKV
QjazhU2Mp4GX1POC50Swje0sJoN0xtHEO47TmSdM4DHPeMoAyjnKMU7QizSm
08Y32plGKr/pTSNnOMtJXhHGayqo5BRv6MNbznGe0/wgnJ/MZRa/mM185tGF
i1ziApepoitXqKGaa1ylGze4yXUGcYvu3GEwtxlCLT24x1DuMoz79CSb4WQR
RTxBpyCY5P8bKntV
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   GraphicsComplexBox[CompressedData["
1:eJy9WmdQlscW/kBEBQVBevmkGkuihiTYEve1C0EUGxiNSqLxiheCJRILdixR
lKBRLMQCxgQRCdJEo4QIGlOMEdErtsBHExBQwUKES+7sc5g5zDuTuTP3+mfn
eb/ds+fZZ/ecs4vOH3w8ca6+puVfO43mr/a1EQ6VRZ52Aq3901cW979dSjjB
+8Cei4UNhIt9fl9+xk1PAV64pKDXzkJDws37b90Miu5M+GJgzYjDbmaEt3+y
0L6LxoLwlC2PH31aaEXYIfaTy7p0W8LFyU8PT4h2IJxwYdmys8HdCQ+qCu+5
y82ZsGPDUAvvaBfCmv/8c1PUePIWfIHBFxh8gcEXGHyBwRcYfIHBl+aTfMkf
yRcYfIHBFxh81XTkPHkLvsDgCwy+wOALDL7A4AsMvjSf5Et+SL7A4AsMvsDg
q7ZPuY6cJ2/BFxh8gcEXGHyBwRcYfGkeyZf8kXyBwRcYfIHBV+0c8n3KdeQ8
eQu+wOALDL7A4AsMvjSf5Ev+SL7A4AsMvsDgqxZn+Dnk+5TryHnyFnyBwRcY
fIHBl+aTfMkfyRcYfIHBFxh81eIojzP8HPJ9ynXkPHkLvsDgCwy+NJ/kS/5I
vsDgCwy+wOCrlid4HOVxhp9Dvk+5jpwnb8EXGHxpPsmX/JF8gcEXGHyBwVct
D/I8weMojzP8HPJ9ynXkPHkLvjSf5Ev+SL7A4AsMvsDgq5bneR7keYLHUR5n
+Dnk+5TryHnyFnzJH8kXGHyBwRcYfNXqGJ7neR7keYLHUR5n+Dnk+5TryHny
lvKRxJSPJKZ8JDHlI5U6jdcxPM/zPMjzBI+jPM7wc8j3KdeR8+Qt1RsSU70h
MdUbKnUor9N4HcPzPM+DPE/wOMrjDD+HfJ9yHTlP3oIvMPiq1dm8DuV1Gq9j
eJ7neZDnCR5HeZzh55DvU64j58lb8FW7R/A6m9ehvE7jdQzP8zwP8jzB4yiP
M/wc8n3KdeQ8eftyvOitf6dAoHVwjSmvcasjPHDRodEHo/8knDB78sRXNAaq
43iL8cAYrzYPH8dbjKfvmwP0mtM7KWp+8nm5Hd7Cnto8vB9vMT+/d/L14vc1
8lvuL76u6G+yoruRu5crzcN1pPzK1pff+7hOfF7MA/+A1Vr4wcdxP3m/yCuu
FwLc/xBoiz3tsqdrngi177z9Xi8k5ujdPGrRX+17gvZVl447q9rYx3fegge3
h++bvjONiI53Vfjv+M5bqm/YPuf68PPAx1HelX5yv7h9uifO1H78RsZzGofv
6Iff0cJvvg5cT/QDVlsn3q85wkVrHNLcRld8hx2uC/zDuvDzRfdAaQc683Oa
d3JGckGwKeGEBcn9/KPNCQ/cmXq3r5cNrbvmmGf6Pjd7wnlZmZGGGi3hMfNi
PU4HOxHu85ejhc6Ese+B4Rf8pHn/pp+k8//IT/hF6y7zG/xAfgNGfgNetNqj
ww/Blm0w7WupN+mLcyAx1e+IV6jfMR51LuIY6kCJqU6SmOoIrBPyLIuX/y1P
2OH4/8UD+anNO6f8jv22Pchy6J3g9kre1J0fLYzWbxOH8R36kF9SFzXduK6a
16blH41+RC3FO3ae+T5DP3zn7wJ83Xme5e8J6Afe4Ik4wjHNN/n99eFez0SR
UQvDjAox+R/33qtwayRM71EsznA7wBinZpfynYxfk4uP7r+g0Ym6i3Ub7gdr
KH+gn8PKQI8pmiays+aFn1l5ugX9Pseg28tYt5b7kVzXPKXwuFlIvVjokfR8
cUgNzYdx6Efj2L6hfCm/ww7swg/4xXmjxXfwAk/ozvvjO+IS1nX3wH47Mqpd
yG/ETYqLEqM/4ijFRYnpnLC4CszrL+4P3/98XmDSLdq2OtXNWNUPYPS/ftvE
Ny+4q6pfwOh/oDbK3cOrm6qfwDinyMuTV+2x9PLqSHaKWmRx0pgQziy9Mmhl
oRlh5B2eL+HXaJP88knR1qRPb5sv8jtpbAkjT1GdKDGtt8vU7PPBdtT/UR/r
xE8K7Vv3s8xrlCclxvj8t27u6ePlSP0zxd71f6RrCSMPYjwwxv/qdiLjXXMn
6p/9TeSJHj+2YuRNjAfG+JS+IXF6a5ypf/wp3723PVv3K/Yvr3v/rg5q6w6M
edR0UFt3YPRX00Ft3YHRX00HtXUHRn81HdTWHRj91XTAukMH5H1+TqlOk3UA
P5fAqAuAYRfnlu4BLH/SO5bE9I6FfIt3LORNvGNJzN+j6LyzfQY/gJHn6TxJ
DDuZhYtn+Hi1o/is1g8Y/fKvpoTuLmzNX7DD6wjUBcgjwLyOwO+0PvJ3tXHc
LuyYfP3p3cuFddQiTlJdJOsGjmGX50nUFbyeQZ5G/kKeA6Z7D95D5TjeD/PS
u6fsBz/4OtN7OcbJegfjgKEb+LdZV7zLsnHAiE+kj8znNB73SLn+qHfo3qYy
jvrJcVgH8EQ+ozgp6ybwBwY/ylNynFo/YPr7Aup0ef7Bm/7eIH/H+af9LOtw
zIfzzu/d/H2K3r3l74j3+J3ewRE/ZfwHxjwUr3H+8b6FcfIcUh0m1xktP1fg
gXgKTO+7khfPY/ROKs8hdCW+cv9jHux7fg7oPih5wD72I9/nOI/wk84ne1+h
8y39ovMj+QCjDuZxiOpbicEH89Lf6aU9vGMA87yNccgDwJgf4yivSx7I6/jd
Ma7LmaS9mjZ/Vwxcu2tzjmc55ZWo2YbT+hZXUF45PSbr6/MnKymvbH0wuDh8
ZzXlFY+kb4av2lxDuluvjT4QkFsrtMv1963a3Pr/LZxHd7E/XtAah/p1+HzX
nks62t8W1v0NZm0qof187p/HzLxPt/1/M5NSR+QsG26h6CKOzLn2c+v9dt+c
KwEJZnpK/RSHysodpeJ+0Yn2qwMMlYLkiKJ7V3Ril3/meh/DzkpIyZfajOM6
YW8atmZ5Q1flbOBc/xdBJSJrt40ypLGbEqYJjDmcVipgB3ZhB3ZhB3ZhB3Zh
B3bvp9f5dP6xqs073vrl44eEp5aLGb2LRz4pfyZWpaf9sqXhAX1HP3xHP4PU
te+tOKZVxq4sDxpkUi2SLRaXnerjpOQ6bNVu7fVQvJE223NZvJOyZl7jrnt3
Hooqh6J/OZ91VtzWpl2I6F0rDI8c21X7xFkZccDXUxdQK6w8b23vNMpVueed
k/PTqDoxRtrFPLCLeWAX88Au5oFdzHNX2sU89tvtPDXd6oX9L6+a+GU+pHXB
Os0xuu0lLJ4KHj+h+ztbjmqSoqppX5ZYZb/9cmMN7UvsQ/r7j4wTV1O7+xsG
lgi0+P549pQU15kl4k3DLesSZhkoH8Y3zGhIaltv7N8y/tI5m1ryGzzofiz9
xjjYwTjYMb7nmjqxuI5axIl1bteWXltSRvucv1O4xPs5K6FlImb4vvyclhbf
4Td4KD6vzRvwbqMwGmHioVlQIc4NmztybZdGkf5dmuPPm1vfJxAX4j5w+dO8
ZV74gXGwg3Gwg3ONc17Xv3tNsc9LEbnE/cLpCeUixDcjeIBxsxj6UdO1G4fL
xNxpRc6dDCyUj24eEhPOlop4q7Bz7VOslK+2GVtffqVcaI/NNmpeY6mEvbl3
W9elZeL9YaW9v45tECNfj2kcbVotMA52MA52MA52MA524Bf8hF/wE3EyZVbk
s/3zH4hxpYvubcx9QXUGvvN3Cx/Zr+duCzebWBflokvl/NW/1tK93rHx5fbX
T+jo3h6zssvNSMsSupcP6GG+YKpla11+4n7gB33G1gmMg53kF3esfzuvE5M6
9LGxHmpEdmC3rPMsu6Wvl4hJD7aPjrhpSnYxT1LzSb9+7qUiJujepAHfmCuJ
ch7MG9W3/mCFd51Y6WA8TDfOVSny1X1/PbvlXrK8YOT6KlclK2nhVZ/pHZSn
Xc7ke91pidsv4vcO79FJGZwzLX/oXp3w8x5n8mvXLsrVd96PjSvSif13f2o3
+ImJsjBFl/1dvU7YTu59qL+PmbJxzoTP0w6WiH7FBxOcwsyVkafivFfqt95L
TbOuZw7sWCH2P0uIutHRWvFZWDzbfUy5ON71eM2oDjbKBuMllWGV5cIn8cm8
89NtlS/D+22anlYhdtwodk2JtlEKbI8c8O5ZQffU+O13nWzzHgjrDSs+G6G1
Ux739V/cw/qBmF/8aOzuk3bK1W6j70za8EDEZpotKtV3UHxP+z9a618pSk/t
2eJ73F7xmtnf5IpZJd1bG0zOnXQ/WCVu+9VeOjTIUSltqkr41qpKJNbUncmd
4qhUjJ+pN6Bvlfi9yHH9xEtaJXyAnzZKW033Vl1/XWj3bQ+FR8SmSO9n3ZXG
YTn9P66vFp/HvJeb9thJSTdu/PL5kBqqqzYmZkWZj6wV/oNWDz7r46z4LbH/
dubFGqG8U9VQtcFFGThDv8kwq1ZAF+gEXaDTb1IX6BQqdYFO0AU6QRfoBF2g
E3SBTtAFOkEX6HRd6gKdoAt0gi7QCbpAJ+gCncZKXaATdIFO0AU6QRfoBF2g
E3SBTtAFOkEX6ARdoBN0CZA6QRfohLrHvTzD0+ta6zn+Vp5r1EHtF9ksK8jV
0TnGuUZdFGjVtKM8okRc+P6RyS1r1zb39m16SwcFGdaJcHmOca5xjnGu454+
Gnb0rXKqA7t2n699fr+C6sBxIaFpuxMrqQ5EXEOcw7y50g/My98PVvweNKrw
dok4MCbvqt1XLfeL6JrQpsUtefbUzlC/G/rK3Ige7yZfKhHoh3GmeXEdwlaX
ih7TTl2vGKKn9KqYVjbqYYnwunbwh4ap+mQHdmEHdl+anb8V9uFj4dn0drvO
m2vpvjE8utLeYGidiJ045pJnZGvdjn4Yh378vQDjEEcRV1GnNn3xg3+vlrp1
3W83Xa5Mt1T2htR/cWVBmUhbGnV5XUCZ+Dm3wOvNxGZq8R39MA68sQ7gjXXA
vcbTNG7OM6OWdTCqOfJZWpWIy355o2N1A7X4jnuss8Omqp7hFdTi+78B0UtC
GQ==
    "], {{{}, 
      {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXn4l1MWwN/32pf5y5p4nomKEplRjCSVJaENQyWKbNmyFY+t7DMiJWKi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          "]], PolygonBox[CompressedData["
1:eJwtlNlvTVEUh89e8SDxaHruHyBeTE8tjTdtqamGW6pmTQiCKJoiaqYoIY2h
NbW01BizoqhZSIWqoeYYQgxXa4rvl3Ufvtxvn3vOOuustfZOyp02cKpFUTQc
2sBPFi0hirrihfguKGbdgfVO/C+0hS5cm8XvKliMN8JzfISu4UthLZ4KGXg1
HMIroATvRLy9+BHowboGjuENEMNTYTx+D0bifWAsfh7SebaUdS2+CPKDv1Pv
3pDITddK8GGwUrlCAb4H1uMdibEb72/u+saHeDVU4t2gEj9snnt3OIAfhCo8
XTmZX9N/ulaDj4FTigVN+D9oB4H1ZH7XQBFukIV/hUn4RJhtHlOxlUMVfhaS
yW8z63PmMRRrIazA50NW8B6sxjOhc+Q1/o6Xmj+rmg3Gd0AZ63IoM/9GfWsF
7MePmvdCPVPvBpj3SjVrxPeZ35sGvc2RF8IyfDtsw/N4Zij+AppY18Nt/KRi
4j1hFH5cPQg+AzH8N7zE2/P8L/wGXA4eQ7GKzWerVTXAs81jKcYJvB5Sgj9z
E99qPisx4g3BR0Ov4DmcxrfApuA9U+8+wRs8Bz7ic8x7o559w3P1zcFn8i6+
BAqCz5hm7Y75t+qeW/gT81nIhI34XOgb/Jki/Iz5f8opBx9nPuvaA/f1bu2B
4D1T75ab1zoO8/AJ5nslGx6oVlCLJ8Mlzbr57CfBOvwKXMAfQzPeqj0dfIY0
S3naP9TqEetn6oV57GZ4jb8yd+Wk3Kab10ozOsj8DNBZoBzq8OtQF7wn6k0c
fgSf0XzzHJSL7rmGPzV/t3qi3rxVz4LPxDs8w/wsCvz+gRbNTPCaqrbaU9pb
OqN0VqlGqpXeGU88ExIxF5jXSLVSTa7i783PPs3AB3yGehJ8j37Gy833TgP3
pJnPoGZRZ6bOzinmtdae197vZ74XVGPVOsV8tpWzcv9ivpf1jpnqjfmsag9d
xP8DGtDLCQ==
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Thickness[Large], Opacity[0.5], 
         Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwNxWdbjQEAANAXv6RfYiUywiUjKVIolE1mJZVZMrNHZvaIsi8lkT0zMyJ7
j8zz4TwnIikjlN4iCIIwXVsGwUY2sJ5hPOM5T0nnFkO5QQo3GcV1krnKEK4x
kiskUcdlLvGEC1ykhlrO00A15zhDFWd5zHwWMI2fdGEenenDOtYS5jTRxLKG
1ZziJJ3ozSpWcoLjdKQXYxjNG97SxGteEUWILL6TTRGFxJFD0CoIZnkJixnA
BP7Ql4WM5zOT+MhEPjGZ94zlHeP4wHDmkspf0ujPIoqZyT9m0I/Z5JHJD1rT
jVya+UUjL3lBBtP5TQy32UQpy7hDd+6ymS0sp54e3GMr21jBF3rylXym8I2p
zKGANuygjO3sYidt2cNedrOffbTjIIc4QDzltOcIAzlMAhVEcpREKhnEMTqw
lAfcZzAlPOQRI/gP98572g==
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   {RGBColor[1, 0, 0], Thickness[0.001], Dashing[{Small, Small}], Arrowheads[
    Medium], ArrowBox[{{1.862, 1.568}, {1.069, 1.06}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{0.6657, 2.594}, {0.6657, -0.2082}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{2.671, 0.6529}, {-0.2082, 0.6657}}]}},
  AspectRatio->1,
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0\"", TraditionalForm], {2, 0.25}], 
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0.1\"", TraditionalForm], {1.8, 8}], 
    InsetBox[
     FormBox["\"Allowed Uncertainty Region\"", TraditionalForm], {6, 6}], 
    InsetBox[
     FormBox["\"\[Alpha]=0.1,\[Beta]=0.0 \"", TraditionalForm], {2.1, 1.8}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]x\\), \\(min\\)]\\)\"", 
      TraditionalForm], {1.05, 0.}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]p\\), \\(min\\)]\\)\"", 
      TraditionalForm], {0.2, 0.85}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[CapitalDelta]x\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]p\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{872., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0.0001, 10}, {0.0001, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6985467990669208`*^9, 3.698546886256055*^9, 3.6985469979409647`*^9, {
   3.698547035622279*^9, 3.698547042449301*^9}, {3.698547144358228*^9, 
   3.698547157443983*^9}, 3.698547271933525*^9, 3.698547308698172*^9, 
   3.6985473535891027`*^9, 3.698547417874052*^9, 3.698547507580166*^9, 
   3.6985476204251137`*^9, 3.6985477017667894`*^9, {3.698547766750041*^9, 
   3.698547831167081*^9}, {3.698547881847475*^9, 3.6985478903673353`*^9}, {
   3.6985479453563285`*^9, 3.6985479848631415`*^9}, 3.698548016305504*^9, 
   3.6985480954956894`*^9, 3.698548131957568*^9, 3.6985526785659676`*^9, 
   3.7014041390052834`*^9, 3.7014144750291815`*^9, 3.7015782045529923`*^9, 
   3.7015841049917736`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb", "=", "0.01"}], ";", " ", 
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"ymax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "bb", "]"}]}]}], ";", 
  RowBox[{"xmax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", "LightBlue"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0"}], ";", " ", 
  RowBox[{"aa", "=", "0"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"LightOrange", ",", "None"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0"}], ";", " ", 
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl3", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "Green", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"guplab", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.4156", ",", "7.538"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.4156", ",", 
            RowBox[{"-", "0.2212"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7.538", ",", "0.4156"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2212"}], ",", "0.4156"}], "}"}]}], "}"}], "]"}]}],
       "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", 
            RowBox[{"-", "0.2212"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2212"}], ",", "10"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[CapitalDelta]x\>\"", ",", "\"\<\[CapitalDelta]p\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"7.5", ",", "0.1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<a=\[Beta]=0.01\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"2.161", ",", "9.3"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Allowed Uncertainty Region\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0.01\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"9.0", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]x\), \(min\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.9", ",", "0.0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]p\), \(min\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.7"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]x\), \(max\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"9.6", ",", "0.0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]p\), \(max\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "9.8"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<guplab.pdf\>\"", ",", "guplab", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzVkowwEAx/ER+ZujHCkrRZgjC5nFPDAmSiI05iwiwhZbckSOHMm95Ch5
wIQX4cGMTV4sV9jLCLOUxV8jNsyV/fbw7fP49SsVZpXbUigUf0twm+vdvDBI
csSdz4OQpSqYhzd8YhlqqQcyWO9qJ4fjMzolfE8KOII/bO0H1MjpnzC41c1F
arHnN8IqL0sUDGPKjAx4JHyKhOK+i1h4rk7PhNSWx0KY78euggTjuwaWyCfq
4LDG3Ay1teoOmGee7IaX7mNbMJeMvoVXzxt66ycy8QEaJgMM8C1F+AJTF0NM
sL9l4B2euCXbn+GfIiGgqcc5J2iI5Hw5nPKg0tQVIrA4/uERCvtPXqPgFo1k
w4Zs+3go9djjwuNDYyqs4fPSoCz6OhPmNd7zIFXkVAQrabpiuLYyXQEd7/WV
cCqZEEBWU7gYLo0wpdDT3L4CmSzqKgws529ChTt9G/oOKXbh9JutCuZzz6za
zexcQy+buRu4PsusV46SnL7NWRFs2/cxaiUkh67KsErrJr5gb3XJH2QO38bd
WfzZDUuA/+IZMBM=
  "]],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJztvXdUFUnXPkoSFAQBRVSQdABzxjxjlwoqIkFFZxyzojMmDBjBgCiGMSMG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    "], {{{}, 
      {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnHfYFUXSxWfuvcOdfjGtAqb9XEURTKiIGEBlDSvBBEYM6CqKYBYjZgnm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          "]], PolygonBox[CompressedData["
1:eJwlmHe8VNUVhecxM8w5DzD0EinSq0aKRmkWQB5gxYQmWKiCCKgICIoiJSCR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          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Thickness[Large], Opacity[0.5], 
         Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwl1nfcTnUYB+AH4fWGMkpZERJlRkoykuwUCUlGoTKzyixESMPemQ3JDMko
e5NKRtlE9kikpK770x/X53vfv/M+5zzPOfc5583bokPd9ikSiUSHlIlE9qRE
Yj8HOUADNqRNJM7J85zlIhfIxxkKcJr8DOVdhvAt37CZ7vSgG2/wOn3YaN+d
ZSd60ZMtrGYNK0nBKiqQnC6RqChvlgXlH1zhEpf5nRdoyCb7/lB+QB7qss3a
ZrZGzWjGsN1aCfssznZ9GsYyjvGUtP6dTMsEJjKJB6zvkEl8xGSmUMp6b5mO
ouousisDyKi/hU/Un/KjY78iT1o7RRLl47PyKfk39/EZM/mcZuy1Pa88xd2c
0P/GnZRmZ5yn2D+7+Cn25Vg/2baLzWwid3zGtp0yvbxfNorvyW5uiX1Yu13m
lbfJZ2V9cnGr/nt5r/xFlouZkMc4yh36n8kW2+OzPE+TOFZ8d3+zn328qP/L
d9we55sc1I1zbO2IfCTmUj4Q8ydLxazKkrIlc5lDaVJZf0y+RBHakkhOJCrL
f217PGZLXyauq76QvMo1/oxZcsylchnzmB+/w1qr+B3yS7mA1D57U5wHXtW3
oSr36p+Q5+RJf/91XCu5JI5jrWX8Zv1aWTm+D5djZuVpuUiekcPkn7SK86Rf
J6vEvvlDP1yelYvlOTlCXqM1B/TrZVWqcUU/Up6XX8kLcpT8i5c5qN8gq1OD
q/rR8mJ8f3m38zVWjol5UL8Sv5mi6poxP3KJHMd48uknyglkU7eRbSmmriUz
yKVyEh+RXz9FTo65UbeT7eO+VNeWGeUyOZVpFNDPkNNjhtUdZEdKqJ+M+0wu
lx/H/cY9+s/kp2RXvyY7xfyo68Q1lCvkbObETOvnybnkVHeV3WLu1Bvj/uQb
Cuq7yM4xs+pZ8ouYU/XnciZp1DfzWNy38qWY97if1O/LDyiifk8OJbU6mUrq
PLKFbE5W9RD5LverB8tBMYPqdFRU3yWbyaZkUQ+U73CfeoB8m1TqJCqoc8sX
ZBMyq/vJ/hRW95VvkVKdlvLqXPJ52ZhM6j7yzbiH1Gvkb+alt7zEo5RjIXut
PxdzSC9O6FfL47JnzBmPUJYv2WO9Ucw5PfhVv0oek91jfnmYh1jAbusN5WXe
4Kh+pTwiX4+5pwwPMp9d1hvI31nsvjwc94U8JDNbq6YeSHXa0y6eDbaliPMR
11g/O56t1jLpd8p6+poMpjbvUItB8Z6y/Q5/92Q8D2Ud+RodKUtrmrOIhfEe
iu8qV/Ctenk8y2K+41kmZ8l/5A3+5jqH45xYzx/nJX6LrCLPyu8c/+mYfbax
lWvWWth+Wn0mZplK+sY8xw+275VZ2ENWfo1rFvdTXN94LkYtd8gMMqesxzMx
H/o8MVexL5mQ7/F+vF/iGse8soX61m44Xof4XfIZ2Y++XNcXjjlTF4qZjP3F
u4fkeEfGXMvi9I9nfOyLYvFZisY+acrHzGA6heOdE39v/7fbR434rXFfxr3G
y3EM26bJqWSwlj6+s/pk7D/mXY6KdwGbyM0JjjOSm9hIrjh3HGNEvKPYEOeL
oxxhOClZT46YSbY6/iE5jHWsZR9b4nom/f9/23+kO03k
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   GraphicsComplexBox[CompressedData["
1:eJzNWXtYzucbf2sUUVRCKh3eCjmutobh+TpsSQ6TEmOYJYephMxhhslp05Bj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    "], {{
      {RGBColor[1, 0.9, 0.8], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFV2lQlmUUfZ/Lh4iKgJqOjsVH9qvU/qXVUJqtpJYLUCJatkyjlH+aURSX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          "]], PolygonBox[CompressedData["
1:eJwllNlTznEUh9/fGX8AV8aFGeHOcmufabHMhGgjO9kNslOIiCSpKGsLsi9j
GIYphjEUxhJSyVJZsySu3OH5dC6emaf39/Z7zznfz/mGJafELbVQKJQMneAy
f1wMQqE+cAlvgff4AHgih574QPiAD4bueDSE41mwFk+FWPPP9KwZ3uFf4Cv+
HVLws1COH4dz+EfohQ+CT/gx6IInQjleY/6sN4zDD0M+/g3UiGpUrapxLF4C
e/A2WC6HLfgROIPnwSa8DE7jRbAN36fv4OfNa3sN8/F2+If/ZVZr8DfwVr3B
Qnw9JOBFcBQfBhGBz3Q4/tR8duoxBs82n1UJnMR3wQa8FE7haRCP/4bV+F24
E/hMRuFXIRLvC1fwMijE22El/hCqNG/qfaDeIY6/O0MGXgwF+A9Ypl41U7wY
TuClsBf/CSvwkeb/2w22m5+pzvaR0Hdha+AznISPh3WBZ0LZSIB0fCPk4hMg
A98M+apNM8TTYKd5DapF79hhPgPNogIqzXtUr7lw0LwH9ZKlM8Snm3st1Jn3
oF5y4IB5JpSNbNhvniFlSRlVVmeaP3sJ9fgq87PNg0N4EmQG3rN6VyaUjST1
iA8x98UQiSeb/3YdNJhnUFnUOwrxX9A18DP+rSyaZ1+ZyjR/h96lTKTiN6ES
b+U30/E55rOoh1fmGVKWNPPd+Dzz2hug0Tzzyr7OoMA8g8qiziAHXwJ/As+E
svHZfPf0WRs+wjxb2gnths6k42zgBh4FMXgPGG2+Q9qlRu2UeY2qVRmbbV6T
alOG55rPSLPSDs/Cb0Fs4Bm+jU82z7527IV5ppQt7XSieYaUJe1UvHnGlDXd
ARPNa1AtusMW4FOgX+A7VYtPhf54lDJgngFlQTszA18ETYHfAboLoqE68J2r
VpbM7xLVvNb8TtXdWgPP8aEQHviMNKtn5s/0mZ7pTtHdonfex1vN707VVIE/
Nt+9MLhgjrwFmvDr5rWrp2t4hPkz3enN5juh3dAdOg0fY35WHT3h98yzpTu6
Cv8PfMrkiA==
          "]]}]}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], Thickness[Large], Opacity[0.5], CapForm["Butt"], 
         LineBox[CompressedData["
1:eJwNw4dWSAEAANBXf+I3yAiRWUKFrIxSlJCiYZa9s5MZUkhGlE1KQhEiK2Uk
sn7AvefcPonpMWkhQRDUGBkaBIUOc6WrXG22t73lTbP87hF3O8ldxltkmTuN
c7ux7vC025zoFie41VNudrwbjXGTJ93gONcZ7XpLPeECf/rFSqNsdr6f7fK8
Y31qqp1+8pxjfGKHHw33g2d9bJPvHWRffzjCZNtNssJyz/jAOnvM94bXrTXT
5f51mYPtZ695LvWXEa6w24c2Wu9IG5znW1N852gfOcohhtniMy9Y5VD7+9zJ
XvSSlx1gq1O8YrVXHegLE7xmjd9M96tpHnSqL53mHhda7HRfOcO9ZnjImbaZ
6D4XWeIsXzvb/S72sP+c4xvnesAlHjXHNa61wFyPe8y7Dve+9/zjb+/4H7dD
cTs=
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{0.4156, 7.538}, {0.4156, -0.2212}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{7.538, 0.4156}, {-0.2212, 0.4156}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{10, 10}, {10, -0.2212}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{10, 10}, {-0.2212, 10}}]}},
  AspectRatio->1,
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0\"", TraditionalForm], {7.5, 0.1}], 
    InsetBox[
     FormBox["\"a=\[Beta]=0.01\"", TraditionalForm], {2.161, 9.3}], 
    InsetBox[
     FormBox["\"Allowed Uncertainty Region\"", TraditionalForm], {6, 6}], 
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0.01\"", TraditionalForm], {9., 2}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]x\\), \\(min\\)]\\)\"", 
      TraditionalForm], {0.9, 0.}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]p\\), \\(min\\)]\\)\"", 
      TraditionalForm], {0.2, 0.7}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]x\\), \\(max\\)]\\)\"", 
      TraditionalForm], {9.6, 0.}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]p\\), \\(max\\)]\\)\"", 
      TraditionalForm], {0.6, 9.8}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[CapitalDelta]x\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]p\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{863., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0.0001, 10.}, {0.0001, 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.698145101538158*^9, 3.698145156618185*^9, 3.698145206374525*^9, 
   3.698231849946551*^9, {3.6984081021454554`*^9, 3.6984081224810615`*^9}, 
   3.698553181171439*^9, 3.698553305545509*^9, 3.6985533835493507`*^9, {
   3.698553422046649*^9, 3.698553435573458*^9}, {3.698553488864156*^9, 
   3.698553528084773*^9}, 3.698553572295104*^9, 3.698553615790307*^9, {
   3.6985537447032995`*^9, 3.698553762405466*^9}, {3.698554179289282*^9, 
   3.698554204936698*^9}, {3.698554280037243*^9, 3.698554307699891*^9}, {
   3.698554340361816*^9, 3.698554374923644*^9}, 3.698554440352183*^9, 
   3.6985546178284883`*^9, {3.700292513192134*^9, 3.7002925410422697`*^9}, 
   3.7002925846711836`*^9, 3.7002926300349245`*^9, 3.701407654383266*^9, {
   3.701407698313181*^9, 3.70140773266387*^9}, 3.701414404884387*^9, 
   3.7015782051222715`*^9, 3.7015841053769054`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"om0", ",", "omr0", ",", "xmax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"om0", "=", "0.3"}], ";", 
  RowBox[{"omr0", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "4"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "z_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"om0", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "^", "3"}]}], "+", 
     RowBox[{"omr0", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "^", "4"}]}], " ", "+", 
     RowBox[{"(", 
      RowBox[{"1", "-", "om0", "-", "omr0"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coverh0", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{"10", "^", "8"}], "/", 
      RowBox[{"(", 
       RowBox[{"100", " ", 
        RowBox[{"1000", "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"10", "^", "6"}], " ", 
           RowBox[{"10", "^", "16"}]}], ")"}]}]}], ")"}]}]}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xmax", "[", "z0_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"h", "[", "z", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "z0", ",", "Infinity"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"xmaxz", "=", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"coverh0", " ", 
     RowBox[{"xmax", "[", "z", "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0.001", ",", 
      RowBox[{"10", "^", "30"}]}], "}"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Redshift z\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(l\), \(max\)]\)(z)  m\>\""}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<xmaxz.pdf\>\"", ",", "xmaxz", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7009835854962645`*^9, 3.7009838013708835`*^9}, {
  3.700985400026992*^9, 3.7009854402571106`*^9}, {3.7009858956237106`*^9, 
  3.700985897186285*^9}, {3.700986001318965*^9, 3.700986078488745*^9}, {
  3.700986132767765*^9, 3.700986161294043*^9}, {3.7009861926795707`*^9, 
  3.7009862126223764`*^9}, {3.700986261114904*^9, 3.7009863011602287`*^9}, {
  3.700987082692882*^9, 3.7009870834272933`*^9}, {3.701437824499545*^9, 
  3.7014378252169285`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c8lV8YAHBFRtnj2kTmJWSveIx7udPKiMjKLyPZM6GBkEpa0rBKSNyK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       "]]},
     Annotation[#, "Charting`Private`Tag$380741#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -4.573821205076775},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(l\\), \\(max\\)]\\)(z)  m\"", 
      TraditionalForm], None}, {
     FormBox["\"Redshift z\"", TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-6.907755278982137, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {39.14394658089878, 
        FormBox[
         TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {62.16979751083923, 
        FormBox[
         TemplateBox[{"10", "27"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {43.74911676688687, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48.35428695287496, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52.95945713886305, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {57.564627324851145`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66.77496769682732, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {39.14394658089878, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {62.16979751083923, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {43.74911676688687, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48.35428695287496, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52.95945713886305, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {57.564627324851145`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66.77496769682732, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {39.14394658089878, 
        FormBox[
         TemplateBox[{"10", "17"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {62.16979751083923, 
        FormBox[
         TemplateBox[{"10", "27"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {43.74911676688687, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48.35428695287496, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52.95945713886305, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {57.564627324851145`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66.77496769682732, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71.38013788281542, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {16.11809565095832, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {39.14394658089878, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {62.16979751083923, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {20.72326583694641, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25.328436022934504`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {29.933606208922594`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {34.538776394910684`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {43.74911676688687, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {48.35428695287496, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {52.95945713886305, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {57.564627324851145`, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {66.77496769682732, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {71.38013788281542, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}]], StandardForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{852., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-6.907755278982137, 
      Log[1000000000000000000000000000000]}, {-4.573821205076775, 
     60.936887516229405`}}, {{-6.907755278982137, 
    69.07755278982137}, {-4.573821205076775, 60.936887516229405`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.7009837948392825`*^9, {3.7009854113290977`*^9, 3.700985440868231*^9}, 
   3.7009859017021055`*^9, 3.7009860159013767`*^9, 3.700986080645077*^9, {
   3.7009861368370886`*^9, 3.7009861646535826`*^9}, 3.70098621656007*^9, {
   3.700986291164733*^9, 3.700986306316704*^9}, 3.7009870886463*^9, 
   3.7010692881053767`*^9, 3.701072332165712*^9, 3.7014378313160563`*^9, 
   3.701509391143323*^9, 3.7015782073255253`*^9, 3.70158410753442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb", "=", "0.03"}], ";", " ", 
  RowBox[{"aa", "=", "0.03"}], ";", 
  RowBox[{"ymax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "bb", "]"}]}]}], ";", 
  RowBox[{"xmax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", "LightBlue"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0"}], ";", " ", 
  RowBox[{"aa", "=", "0"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"LightOrange", ",", "None"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0"}], ";", " ", 
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gup", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[CapitalDelta]x\>\"", ",", "\"\<\[CapitalDelta]p\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Allowed Uncertainty Region\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0.2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0.03\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"5.1", ",", "4"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<gup1maxminxp.pdf\>\"", ",", "gup", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.701401437463545*^9, 3.7014014553790283`*^9}, {
  3.701401486248297*^9, 3.701401510171688*^9}, {3.701401552429205*^9, 
  3.701401553976153*^9}, {3.7014016173114185`*^9, 3.701401666311856*^9}, {
  3.7014017008180056`*^9, 3.7014017161155915`*^9}, {3.701404091145254*^9, 
  3.7014040946930237`*^9}, {3.701404166707701*^9, 3.7014041860609922`*^9}, {
  3.701414490331335*^9, 3.701414513246987*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJzFnXdUVUf39xELgij1XrFrbFFjL9jiGWMhYkGxd7HGghV7771gwxZLVOzd
qLE3VBQxookdFY2goGIBu74na93POc/arLvM83ueZ71/nfWd2bPP7Nll9syc
O7dA536B3RwdHBx+d3Zw+PtZslbuxLhKOTWeVX131ivR/aaBW8Uumd+62xMD
z/j9u+PRF14ZOKFs1v3JXd8beG1kagvnsQ4KHPi+e+CyC+kNnK7EtYYlfJwM
vLOtX73DXV0M3HHW/toNd2U18NRYr/zPx7gbODb1ws++hT0NXNFtUq5xF7wM
PKto9aXnBliUPbnkE/nAyAdGPjDygZEPjHxg5AMjHxj5wMgHRj4w8tnTk5RL
PpEPjHxg5AMjHxj5wMgHRj4w8oGRD4x8YOSzZ3dST1Iu+UQ+MPKBkQ+MfGDk
AyMfGPnAyAdGPjDy2fMjaXdST1Iu+UQ+MPKBkQ+MfGDkAyMfGPnAyAdGPntx
QfqRtDupJymXfCIfGPnAyAdGPjDygZEPjHxg5LMX52RckH4k7U7qScoln8gH
Rj4w8oGRD4x8YOQDI5+9uC3jnIwL0o+k3Uk9SbnkE/nAyAdGPjDygZEPjHz2
5iEZt2Wck3FB+pG0O6knKZd8Ih8Y+cDIB0Y+MPLZm1flPCTjtoxzMi5IP5J2
J/Uk5ZJP5AMjHxj5wMhnL0+Q86qch2TclnFOxgXpR9LupJ6kXPKJfGDkAyOf
vbxH5glyXpXzkIzbMs7JuCD9SNqd1JOUSz6RD4x89vI4mffIPEHOq3IeknFb
xjkZF6QfSbuTepJyySfy2ctLZR4n8x6ZJ8h5Vc5DMm7LOCfjgvQjaXdST1Iu
+fycELs/usd5jef7UQeW+0Y9MPCtVYdPfz822cBV0v18qKPPG81eO/mkPZj2
9t4j28kn7e31S75HtpNP2st1hpRP5uuUo385DtDvfvK8g1eghzHOLuk33m77
1tPAnXJ1arNupbeBD5T3uZ5U25oGy/7J8aMf8Kce/mD4gaFnnKAHQw+GnvGD
Hgw9GPqwzqN3j9/1yaAHQw82+n9/+9UmhR2V0X8bNvpvw9Bv9sz3e9yAjAY9
GHow9K1qzb0w6Ghmgx4MPRj6zCFfzmTI4mrQg6EHQ79vXb+Ti1q6GfRg6MHo
DzuhPZj2YNr/U7uSepZ2IfUq7UDqUepd6k3qWepJ6lXqRepR6kHqTY671BPj
bE8vXxt3ynl+rRz9yHJ7fi79Uvqd9CvpN9IvpN1Lu5Z2K+1S2hnzh5Sbep5S
Tlkv4xiYeUi+X+YVjJuct6hnHKkHU8+4Ug+mnnGmHkw940492Hi/TQ/G+22Y
evRCPdjIk2x6MvIKG6YevVEPph49Ug9mHBlX6MHQy3gix1WOoxw3OU5yXOQ4
SLmlnFIu2W+Zt0l/lHmP9Ed7diXtSNqNtBNpF9IOpN6lnqVepR6lnpBD5nHS
/6RfSTryCOrBRty15RNGHLFh6slzqQdTT95LPZh68mDqwdSTF1MPpp48mXow
9eTN1IOpJ4+mHkw9eTX1YOrJs6mXWK6H5LjKcZTjJsdJjoscBym3lFPKJeWw
ZxfSDqTepZ6lXqUepd6knqRepB7sjTP49h+XAp0vXtF4DikQPbxSZos6l9x+
zPpDHiq6ypQ3Y7ZbVX5n68enQV5GOXSUQzelQfWFlt4HNZ7wtVdOvKXc3/Ky
qmdFb6Nfv5TcfKDNLYuS/WvQ4MfV4WPvGfSbtn0bds4n3qCnHkw97Z3cnOc8
2fXUaF/uQMgPUwq/NOipB1NP+7iEh99nH5hitJ+Xo3mVjUffGvTUg6mnvfKP
qFAly0ej/bMRFcucb/nFoKceTD3to/+IWVQyMJ2ifZFnM7yGvHVU0FMPpp72
YzLVCj26MoPR/s+8H7I51clk0FMPpp723/numRWQ6GS0nxTQ22VJqLNBTz2Y
etrf7lFw2j3fLEb7CuNuZSwW62rQUw+mnvYzliyYOGBSNqP9gOvrHdpb3A16
6sHU037Fw/Ha+AR3oz12DT31YOqxQ2l3YOyO92A31GNX1GMX1GM31KN36rEL
6tEr9eidevRGPXqlHr1Qj96oZ9wNv7TphXrGlXrGXcYR6hlX6il//bHKkcg5
nkY5mKc9OvRDOXEITD1xSsYVe3Hia3Hga37+NT/+mp9+zQ+/5mdf86Ov+cnX
/ECOuxxne3qh3LBXWzmYpz068jL6gf4oR19g9ANGH2DGH8x4gxlfMONp7F/a
xg/MeIGRH8w8x7yHnHL+k3LJ+U7KKeczKbecr+Q4yPlIjoucb+Q4yflEjpuc
L+Q4yvlAjquM93KcwdiffNJO6kXmMTIuybwDDB+ZV4Cpl3kDmHqZF4Cpl/M+
mHo5r4Opl/M2mHo5L4Opl/MumHo5r4Kln4Kln9NOPvEL+TTyH1s84IncYOQE
IxcYOcD0m/UieTP1yEE5dJRjP6wL8G+jnzb/AeMvYPwDjD+AsX/eS55PPfbP
e+kHcYVxox185Dz73+qn7JdcR0g/k35I/6kHw0faiZxfWN/IcrDcZ5N8pZ/L
OCD9XMYB6ecyDkg/l3FA+rmMA9LPZRyQfi7jgPRzGQekn4PRD/7CevJrcQAs
15G0B9ubB+W8J+c5Oa/JeUzOW3KekvOSnIfkvIMcch3BU84/+BdY+p+kk/t0
ch6T+8z2/IbxtBdHecr9MOlfcn+McvpH3JHvpV9g+i3jEljmSfBnnwV+2AX8
wMa5h20fBnrsBnow9OzTQI9dQQ+Gnn0c6LE76MHQs89j7JfY7BJ6MPTsA0GP
3UIPhp59Iuixa+jB0LOPZKyLbHYPPRh69pmgxy+M7xRsWPoF9WD0CF/iqlyf
ye8hoCfOQg+W30tAT9yFHiy/p4CeOAw9WH5vAT1xGXqw/B4DeuI09GD5vQb0
xG3owfJ7DuiJ49CD5fce0Mu4DpZx3V7cl3FcxjXKZZyjHP+X5xMyL5D793K9
SV7238oDZd4n8wN5bky84vyBJ/0CMw74g6SjXI6fzI+kn0g/kn4h/Ub6gfQT
affSL6SdSz+Qdi3tXtqxtHNpt9KupZ2CmYeww6/NQ8wb9uYV5gl78wjzgr15
g3nA3jxB3Lc3LxDn7c0DxHV7cZ84bi/Oy7gt47qM4zzleEr/lPaKv4A5NwRz
bgjm3BDMuaHR3nZuCObcEMy5IZhzQzDnhpZMHZMKlfRSX74kR80/Za776C9+
KPMR6e/IQ3sw7bEr6JEXejD02Bn0jAf0YOixO+gZL+jB0GOHRv9t42n034bl
uhB6xht6MPTYKfTow/iO04ahx26hR1/Qg6HHjqFHn9CDoceujfa2eAlG38b5
gi2PIO4zL4OZd8HMq2C5Ppf7CYb/i31N8hHmN/INMPkEmHHH3hhXMOMGZlzA
2IXxPaFN72D4g6GX3wvKcnt8ea/k+5/KIedX5jvGF78FM2+fqnQp/tfhVrWt
TNC5gu7mk3LZztgPFXzkPjZyYU+MC3pjfMCMj9QrfOALH/j+Uz5g+ivPMf6p
3bH+Y77GT+S+hzxvl/mYPM/+b/nR+EKTp3+pblH7bmf+8nLlaw2cLeX4qGp1
UrWw4q82hoZb1OHCZYdFhb4zsHeNxynelT8YuE+LNYPax3408OxT03yHWhwU
+GTf1i/WT/qs2XsP+L/1HjBxHv7EceqVZ7US9Ry8VYeiJ7KUb/XcoKOdQWdr
1+F04/Gb377UeufN3iv4irfqmnX4+4mJb4x25HW0wy/kM6lQz1JLt5t5Nv4L
xn/B+C9YzhP/bjuw7Cf2K/sr6eR+IOWMC+PEuDBO8GGcGHf0IPtBfJLrWuZ7
xpF25CU7Uxu7/5IlyfhdkYyj8nc71ONPYPwJjJ/LOC5/t0U9cUJ+Fy5/ryfj
v3yP/L2YjP9Szn9XLuIE8wDjbtiZ7b2sa3g299nkf6unt8q0dUn6zoEvjO90
yH+YHx7eUr8eO5TOsBfWN2DyH+gXuu7a2ThzRgMf95n9POSW+d0p+Y/xXY4t
vzG+I7LlL2DycuTDjug3ckAv8zh7/XZPyP36wRxHo5/IQT39pl72+4fvC2y9
3yyzYb9SjpfBoRsGrsli1Eu5Vq9Mtzb9s2xGPXJSvyG+coB/Hg+jHrmox1+k
X8v9WcoZJ0nPOoHy4q4Xs+xfbK57oGP9IOlkXnHgUtchyxMcDFz99dtymTun
N/BPDn8M+K5iBqPd43cTtjm08fzH7cC0k/GOeCTjEvM28hDvqCfeyfFhPU75
suY3ihX/4GzUsx6n3n9KvcKH/Mzv1NhnoX7UrXbuRfxNPbPvQv2VV95z+iab
2Fq2TvCR8U4GPhP060+Nol0MHDK/cNe7OU07mn//fOkDe9z/z+2k/IybHCdj
/WmLL9gH8Rv7YJ4gfwFTL+mZHxh3+tG33qcnGb9NqwcweoA+74jgR4tD0uoF
jF6gj9p8537RE25p9ARGT9AfeRre9/YU+3qT+/JSThnX4A+WcZ15B32Qb8n8
i7wdPyHO0S8Zt2ScknGJOMS6njgk1/2Bi/rnGDfwL03GJTDziL15AnrilNwn
kXYj7Yr22CHznPRraUfSTqQdSD0TN9ADerGnB6knub+IXWD3yIf89vZRoGf8
sR/Kwdgh7ycvl+dCjCfjB6aftJf3F/B+yskTWf9gv/iHw5l73h7HEjTySNZR
PCmnnTzflXHIWIfb3ivX59BRDh12J3+nDn/yMDB5GJg8DIxewNIujfMom77X
z3gxMXCUl7rtWDLgTGySRrmcZ//X/ZK/N5X5EHbCOor1FU/KoaMd8zP6luMA
lr8fkuUyv2DdDzbyaTvlYPSOnXpuyl6g5CyLiimxKqzDh3caT8pr/PqqY5OO
VuNpxHXbug3Mug3Mug0s13v/bjuJ8Qvkkvk6ea7UI3zIY2XeKvNUmZfKPPSf
vlfmz//pe2W+J/NdWS+/T5D5oKSX+Z7M72Q+J/M3+O6cvXFBrl1eqlyuv6Ky
TX6m/ad8iQ/IwbyEf+Hn4PB8p1pV/fadlim8k0fXlhajH/SLcujgz3zN++FH
vJd2CB35NusyMPOWLOd9xvm4LQ4SF+EvvzuBD0/5vSPzG35cvHZLy4Y1H7SD
8zquffiXl4pY2mj9Fov5u3H6Qzl0Mg9j/Ogf8Q5MPfM38w/7BMz7xE3iEFju
OzAfEl/hA0YvxFniC3zA6I14Qz2YeuIP9WDq7fEFM17Yub33gKHHD+y9Fwx9
mu/wbeNC3sj+FfMHmLyd/IK4xD4kWO4HM/9Sz74V/MDo0fh9sW2/lHyRfkqM
HPTTnhz0g37xXnv9Yp+QfOLHA5v75Vyor5umVg2Z7mfuI2Ov1GPPtIOOdtDR
jnraUU8/5fiyz0s9OPfW6DKpxy3qeshZ98rPzH1g9gWM7x1t+Nsdk9WxFD1+
x+Sa0jVPOmO8ib9RcUPyTs6con38ZVO65d+Y+9WMPxj6t88C22+6ZdLzHnv9
4L30Az9kPPqO7FCxW4inMR6UE28oj1hg3bMtp7lfAR3l0NFv6pNXvXxx+alZ
T55LPXLI98OHcvjIcwXq4SPXBWDiIPZBHMdu8QveK/UExi+xX3t+Kf1W/j6E
OEF+ASa/AMtzOjBxh/wG+chvwPbagaGzx4d+/NN+ExeYF7C7JWc0P+Vvjgvr
pdV/LrvbqeJrDf3SDj7Q0Y758rPvyD8nRL83/HHrT4mXvXJ91gp9KLXi4vZU
wz+YZ+W60vgdvo2PnIfB2AX8eOK3IeePrq7e+ZX2aEW1uMy/easM49cGtDvx
xegXeXlq0fw1Oj/IpGRchU62w87kOhr/JS8h3wTzHt5LPJbzHph1mpznwKzb
5LwGZh0n93+MvMWWB9jLE1jvUk/+IfMSMPqwl6dARz18eQ/jKM9RGCfqsTsw
6zTOmXj+vvjiySEB3ir37kwFXx96YcwH7CPh92D84Xnsm9PTktMZ7eBDXmt8
Hzc+qtmbO2Z8xi+ov7l0Uow2yYyTPMmf502a2PW4p1eacjD92R61rXvMHgfj
SXnXYRsKr9A80/An/+RJOX4AJn8H48fs+xJHwdita6k57V83MHGBCh9HTdnn
ZNDZ42OvHVj2i/FhPpD7eDJvlnk1+QX16NmeHdy4Pn196pS0dgBGr+iZ/mIf
YKl3qWf0YHxnZpMPO8fupZ0b91DZ5gf8D4w/yflC/g4FetaF7O/Kcy3o8S/o
2XeFHky9PK8DM87k+9gJ+8nyXAx68n3o2W+W52TIRb/lvjVyUC/7LeWi3/bk
Qg76Sb/tyYUc0NNve3JRznxjL+8E0444Tnu+m+C9YMaBeYt28IFO5t328nD4
sf8N5hwEzL4DmH1dMOdKYM6V7JXL7xnk790o/0/7xfgzr1Euv4eS7yXvJH8g
3yLfoR2Y8STfoZ09OjB0tJPfUcnvMGS/pd0Rl8vtrt54WvG0dJRDx3vkfjrv
Ja8Dy98pML+yLwGWebG9OCjbcZ6EffMeMOdU6ItzKmk/5CPEAc6VGQcw9Zwz
Uw+GD3xlO8lXnnNLvow3eSL6kefLYOjJG6GX581g6jn3pR7Me+FLub12nJtR
D5b9tCcH52zUg+X9Lsbv4YUcUk7yY+Zb9gmZN8lTsWP2OVl/oMev2RH2aE9u
OS5SLrA8N5F5t71zO7kPS1xDf8jP+gM+jCf1rD+oZ70Bhg6+lLMepR6+1LM+
RX6ZHzBvsu6V8zmY/VzyPjDnVcnriz+8lGDuz7I/ZnwHaMPsp7Efhv7B2FfT
Q0FjH5wz8zvyd8qNcyPb+oY8kvUw5XJ/gveR7xPX4Uv/yZMp50l+CR95bwp2
IffRwehFfsdHnAWzP8C6m36ybmf9i92hP/JUyqFjPYUc5NFg9Awfua/K+oJ5
CXulnnMH5GMcGBd74wDG39CTkQfY8m3Gm7wTzDzF+LCuIB5BBza+TxbfndNf
uV4mb2N+Q06Zx5PPMY5g4gx2AmaeZvzA8vtM9AnGz5lnWa/J7z7kPA1GDvyb
cWf+BGMHMh7SDnsF00/5OzfmXcaNdswHtAMjH/ZL3ijHkXHj+w2wPJ+R5+TG
fWs2e2S9CZbfzTOP0V7OY8hFvm5812uzI/ndLf2V40g/5XijF8qhY95BTvoB
lnYFZvywG+RHHvm95j+9V+43ca8cGH+W+d7/6vcs8ncR//R3l//u7zO/y/+h
gG+QVc1tM37k5NgzWt+m2Xz3tk57Tyq/5xlzt0mRpwOs6nzexGIVu8Zp8TfL
LNw0QfePTHs3LnJ/rjWYvSOw1wKrSlymXe4Zm6J17DD3aIl1VvVp/2qfKRU+
aryH98IHvvCBL3zgK++v/dr9E//X+wSl3sGf21VJ3dbFqrZ6ZBj1UovWNh15
XDO0p1UVXhK29WGu69rAT99M2a/PQ6PqDA/+1c/LoKMddLSDjnYfp76LGH/W
qiK2n3l2ZrCn+mOlz8Q/dPwxKOrH/BtN+2BfCDraQUe7bZG34ttH6uvSySv8
y+f0Vs5BIV0663hy9XvhKQHeRjl0lEMn75uS90ct2103cXkbq3r7qaeHf+Qi
TdK9tpVDJ+83/G7p9G6Pn3qr7CfPZ4nS5S/72q/ch+XmU95T3LtN9qzXBuv2
untXrelN/9KGbj66yX+EVXX+tlvG3gcT0txjXK1ijsYZp1nVX+uPr1s184X2
uNalJc4zrers3MZH2u55aeiZODV02ZgfKi7T/WRFpW7jg99qvz8ari7o/ZjW
bYplqPM7g564WC1DfHSnrXpcXHdgdpOAL9q6C+W/zNDxwvJjPZZ1/GKMh9x3
kr+rlvtO0o/l7zikX8vfdUg/53z7z+ZjCo44qa8TD2+7GpTOjD/E3XeJ7fJ+
jrCqFTWmtiyyzuMf3w/NuEg5pVz/6e9RPpVdfOBEH6uakGtek+EPbmvJ+Rz3
Ph1jVbrnDuhUMUlze5anc55QPb/9rVbCvI+vtVH7V/k0WGtVqarEb8GxH+ze
H/S1e3q+dm/P1+7xAbduEZSw4LhVDep4Z41fp2yqYGqtGU90XNHDbdOPm7Kp
almu9ax/2qpKe5W9uDfGXVWanKvuZh1nLJN9ztbP7obcjANyMw7IzTggN+Pw
/0tuMHIzDsjNOCA344DcjANxgrjhad3vWz/Cojo0GT5sjl7fJco9aNBzi5p7
PWlVmG7nlENHOXT0K+Z5VL8Fo8wn5cyDzIvyviziEHGJOERcIu4Qh4g7xCHi
DHGHOEPcqXqjWtCUJl+0oMtn0z/7l7hCnFnds++u1GRH5TFq4cYau//9+xmI
A8QF/J44AJ28N2LV6Acts5793/2ON37H/aFV9Pmn4bv1Z4dsNfe3feeFBlS7
ZFUhrfdU8MnhpZol/7w77Jz5/cmXogeqvNJxkzd+NTqP8lIP5m1UBXU++Q4E
xdza6aWidnfyyRZpflfyvE6/ro31dfnuUQ3HDvoXPvCFD3ydMr4s6L/ZS32o
5fN87yWTD3wntwgIv/G9pwpZ6uxQ4Ky5b77pVWh8oI43jHF7dU1v59Ysa/Yb
SV4qKEfUsJaR5vcadR5t/tb/kZe6474tQ71/KYdutPu23XX0dfuTUlcC8kea
+80H1gcdd9Dx8gudyjvq6+yXD3x2+ev9DS0dMHhrE4s6V3ZQruXR5ncXGX9W
Z97q/dnYaMOF3Xp/qpUZX+r6MZMPfOED3/K1VowapbcrmreI94VWJh/5+0b0
9mX7x6C/rnmq67PLDkyJNve5gmdMLZ5O59su9+T42qO91eXKQb1iL5nnZtV2
hDp21PtR9fu+TQP+zkOyD/t8ZaJZDl1x79qhx9ea5xnYEXkLekAv6EGeZ8CH
9uxb5Y3cfyPuhFW1OBUzpf0YN5XFr+D80ifN84simZ+qP3UcGe7qv7eYu+rX
dEVct1N6HD79qULmXu4qdIVTsXyn0p4jsO4p2qta3mm6n7nmWj85d08Ple5e
ibanI8xzhpgUF7+2Z/T3bY27OP6Kh4rsv9nvrI7jjm1o+NzVU21ZuWH1/DNp
zyHYLxvhss372TGr2l8y49gSV7OqUvHjPX44nvb8hPVgvd1Nok7p/U3f8u7r
8gvd1c8BI3/LfNo8R4EPfOEDX9rBh3bw+am0V+Ch6Ra1qWb7nQPOmOcfz1Y7
Tvs1Iu39ctDRDjraoRf0hF7QE3pBT+gFPaEX9IQe0At6QC/oAb2gB/SCHtBL
3ORxNRsesap18Xnm5K2krxu+ebrk8HFz349y6CiHrs/YxX7jy7qpQVEvK0w/
Ye4j5zyT+KKqjgfUKpX8UzUP5Xbfr3uxCHNf+ddvhzkknk67ToUPfOEDX/jA
Fz7wDWx8vFYx3W8nJwXP2xVr+jF+fTuuyvWAc+b39+fPnwospft1jsEFQge7
eqmcBXvNSNnvpY40LjjkiF5OnCfut5vbIPGyXr7rcIhvaqyX6lsyunhqO4s6
+MOlJYOjTbvuUenK56PHTbttXXz/nRF6Pxt1dzqvRZrf9ac+7XbvqM6vVi/f
8SV3m/fg+o50KXjolOnnmx+VyLrxpOmX769EOJc8Y8qBXOcy7P9sfeipwmo0
KJb+kvke3vusbN89FWZ6qx5N63e6rtfnCvvx5aXijqqjd9NMNXaZ582LYsod
OrbLXEd06FTt04FNVtXM1+1B1+IftelHX2XZG25VIxZ8O+bSz580p0wDes3f
ZO57uNR7vCPz8rT3dXqU/9AvUM8Dtt4LyZDHIb16q3251mCPvm59GhL6+UR6
NXVPVYfLu839LPjAl3bwoR18eE/jjU1CftTrz+dzW5X59Cdt/Pmg6nf0/vX6
Uq/IsV2Z0vxvZdDY6A4RuZ4a3/lkjdj4tPLZ18b3QQO/HOy2PuKDdixXy89z
kszfNxdf9LZEh+zm/0P6dgzN1a1ugnF+UKDHjC8PBpvfOc12mLKw6GHzu6bD
S1wPRq5+nOb/7s7l2rpm6zjz90Rec6816zXHohym1b9WzslJNQ3sdWBogSda
aqab+8YkOKsBMx/82CUkQWv48HLT1e9dVbYajpfWz4jXvJ/sCfMt5K5OV10a
8PPceC1p2d3cYzN6qtOfK85c1OOxBh/4wge+8IEvfAy+Nj6JNr7TqqYvfsrT
qlpfvV5m/XRHVS3g6rMZvnreVS/sU96WGVX9fBaXDFWtamK1wn32Ts2oPId2
yVimhVWtP/y2/9PlmdXLST1GXAy2qgWXO02o9VsWgw984QNf+MAXPvCFD3yX
lsw89+c65vkuT8p/edujTs2CaX8PVSI8MmyBv5k/NikQV/hcF6sqV/xqdV89
L570rkvN8IZeatnCb3w36Ljp9uGHIwZ7GeXQUQ7dOcdMlW65W9TPXTI2nBSQ
okU1WByk8uv9W5zxTo2YFO0X/0+/jt1rUTX/HKatD/+ondm8qs3vNy2q05SO
G1+1/qLFnHtbc7qOd8T3az6p2RcNPvAdN3xkgR/mW1V49dLxswZ6GnzgCx/4
ViiZ5UEJnU/5ZR0LD9Lx2wmhbQYM9VQxx+4sLBJmVW8ulV98RvfHkC2rbrT+
xtt4Uo6fdnXZnKVlX4vafeT25YevvJXLnwsDSuryLq0UHjY3j0VtKbT9RuGl
VlW+9fz+Myfo88rzLq9iYtyU9ovXnJhJVuXQ36eXs+auMjQcP3LmbN3P07d2
3L3MQxW73Dc8w1yrCm49+FK+Wx6q6voPwUv09VBQvzH91+XPpvJcUr2q6+uY
pOHVd9c46W6UQ0c5dPSLftIv+hnrkOPdyP0W5ZI1xXf1DKvxpJz1xqOz11rl
jTPlNuKgLT6Xjcjxx6n1iVpggc1H8vf1UiENfxrfrLF5r1hssYtuTk7PNeho
x7gwTowL48S4ME6MC+PEe3hvY8cdbWssTtKmnz0/eFgNL1WpbuZFha//y//V
7Bn2wXmkuS56tuJ503FTzHXRnPz7m26cZ66Lel/YfXJImDk/ll47vfvueeb+
MHHyUKu9F/wSLSqy65F0UZfSqVf+e77vuvG5li/b++ONfndUBeY2uD418JlG
OXSUQxezyKHY4YXmvLdxc8diI8PMee4359QJbmP0fLJ91ZLns1hVqVMeAVN0
vfscWVv6tadZDh3l0MGX98CX97Bv+NuCyd6pkcna3UbDn/i7mvtKlENHOXRj
f/p507Zp5nfIZypnTDhUy1wXUw4d5dD1O31sasbyel45+M+JBYNTtYDO0zLv
W25Rr3PXCAl3/aC5r9gdHbzaosoOS+ywrvEHLefKxnH9DlvU0ELZW/9Z8ZO2
1Ovp22m9U7XY3COK9ylvtoMP7eBDO/jcmvm6XpjDZ61Jl6jARWfNe2WmPviw
5P0Wi8rTdpTfLxvN+26GRydt6ZbspebVKZ8p4NpzrUxC/SnTvc3vnmkn77WB
T/crMT4df3ilbVpWqbbDCT1fyju7VMklb7Q8+cdV/0NfNz7tVOb+Dxvfal3e
latVuo+5vsv22+ty4Xr8Cqlxs8+9cea+XVimBVG/z7SmuUcMOuM+NRvd5Io3
muSZb1F/lHhco/gcM+8v3i16+BjdLyiHblaTdFkfdE57r0zhP9/nypHHLIeO
cugebrupeh33VsOm/FBkf+1XhpzIjZzIHWobV8aZfhn/32DLI+TvlEt2T+/r
PPGJVr3X72ce3PRUZ9c1r5mzSaJ2uF/VupUWeqqlIStuHpln3tMSWLPA8+bB
iUbeQx7U42WTSUU+p71PppRz2ZiUpS+Np7wfhnb0i7zMM6dn7nd9Eo33oo/O
LueDn/ZM0K5fbzKxdpDuV5tS8h8JeaGd+G6id2Q6q8p6dVJDl1Xp1IeNs7oM
zWRV9RIfj/HR40d8O69y/X3MvHDl/hrFvEuZ+4bDTya/L1PGqj4khNavdC6D
yv/+ZJelup+Fb2lcpNMPmVT8mr4NHjc29xFz/HnimWMvc9+QftAv3sN7x9Tv
7NlqkaPqGjfxWnsv8730g/fwXt7De98lR5SLyZBZrZxXoMT2JuZ76cf2LWXG
7ZySRa35I+/VZn2saklYn8734rIpv4M5pvmNtaoTvXs3jnyXTTXLM+noEh1X
jz3w+IGrhyqlAhrm1uexz7nH/ji1lIfK2cdy/6WOV7at0TRlk6cqdGt8UNMF
VuV32RoRXt9bXR4dFPxEj3+/LKp5vXc+fTyP/ha4ZFx6VWi6Y4Z5ufV1Ta19
h0rXS6/KuVwe1LGIVbVvmJLz18wZ1BB10G9kCV2OfFP73+qdQYWu9atRO1Rf
d8x2aTnwB0+DD3zhA1/4wBc+8P386M3uSe3NfcTQgz51XXW/+tSwbvDo4i5q
bM6bDb07WpVnnucpjyKc1RDn4D4th5j7jBVaqhE//f1dWp0eDi1+zKp+WVYs
d0cdOzX6PDurX1Y15lXB6ODJVuW7ZFfqnebuatmFMuGf9Xl187QhDfZn8lSL
5lQpcbCbvq7wmPG8RbiLKj+6ZmxyD6v66+rvI6+/cFGpoZUz9Nfnlay3A0v0
tmRTYSGBlcZPtaqja/3uJ613N9rBh3bwoR18aAef56uvRW4v4qXu5JtVqKmW
pO158VuhRTfM78vbFGr39PWktN+TtxvvGPRtOvP3uIxj3aSEpl3/yqxKZ66T
u1srXe79bhdLd3FWd79EpOZvZ44r48y4Ms7G/0fYxnnShZLfPe+u4447XOIG
WlX/87XGnhjnqpZl67p89SBz3NED444easztUaLPTjc1o7bLKa8Jph7Qy6BH
5V6+HOShstao1XXVLFMv6Knh8IrX70b9vb8y6/KVlHitZ9w3L/o5eyjPFWUK
1cifoIXuP7qg8nQP1WXoN0mltyZo5HHy3opCD6pOODHGYvqxza/xS/wUP8Qv
8UP8Ej/EL/FD/BI/xC/xQ/yybevuh/z0vCTsm2mrC8V6Kq+d5+PfrUmnInKG
31fpzbhHHCSuEefIM+U9NNgNescO0Dt2gB7RK3pEr+gJvaEX9MQ4Mq7YJXaK
XWKn7Hf4fL+07+1kXT8hoUVdJ5rz2MVc7vXHxHmo8lOcSi4o9VgLv76rxPks
X7QnlhffT7nxQkveWqH8Qy8HVfOGcp3W/IVRDh3l0KF38lj2jZefv5g74Giq
1ud7H7fvT5n3aFAu79eAzvi/PlteXe/Kb4G3A9PeU0GeTV5Nno2eyLPXJWfb
ec9q3pey/8GaATlVkhaSUOHeIj0OsE5l3co6Vd6X4W/rh3G/qG3dq/V23OIb
mEG5/pIpJXpskrai09o31hwZ1bzwqa+nnUvUdmzxTfrx5XutiX/LlCKtXxtP
ymkHH9rBx63W9pEHKut6GzVlbWDkY+N7mWl3JwW3b+Gockwp5pRQ2TyXpVze
ZwEd+yLsk9wrUj5fiekWtaxC2VXdnd5rD17+PKnNFIuyNj1Q2PvhO41y6CiH
rtWLiXOXtrAaz4URedNXbWmeC+9c97Fd+f7muTDl0FEOXfXGo9xOfjD/T2n0
yRL33o829wkXVfEPrTDd3CccUnjyuMvz094vAR/awYd28DH+58jGp6tXv/wp
YWnvh6B8xux+RZsuTns/BOXG/0Y8HNBg0CJ93eQ9c/iBiea+5JPsvnUD5pj7
ktDRLjK2WI+pu3T7nX+zzM7xz7SFhS+27bDDSwXcdM5WeOgz4/tb+MIHvm2f
F/J5l9u8j/vNjlPtZ0z0UDHXzswet8687+Gic8Xgfasfa0XmZK1f6NxbrbtL
9MKe/SzGe+kH76Uf0NGOPJi8mDyYvDhy+3dDsoeZ3yGTl5KnMo8wr7if+n7N
ueLe6nTC7BJdNyZrU5vkPzE4r/ndG+dn35UbUnVezmQtwkZHO/wcv2ceY15j
HmNeC9pQq2LmVmnvh6B8xZemh4usNH9vYXx/Z+sX/aBfNZ+empzy8KnWZecf
W5vP81JNfw/2LDfTvO/hasEX3Z77vNMKvxrXq0NUitZi9tPkBjPfGd9z53ed
cDF/5ldaqZUxx648/agV3lLDafzP5v0NxAHiAv7Upe6ETiFZHxv3JBRSPg8G
H4037kF43PCPfSMGxGvQ0c6peXbXU/cTtK3rSwe3zudstIPP0bqTl9VbHq89
b50hYtoRV4MPfNu+LfBTlxnxWq4dU8KLObmrN1cKlro731td/aPbq2XNzHsI
/mqUOCR5+kvNMsJh5pbd5nfX7HOwTvrr4LrP1/S8fpR73Ikyfua9BF1cq07w
a5dJVfstrEgPP/PeAg+/FtHv1Gvt6qla+xKfmPsy7NPUrX4hr3WreX8C/aKf
9Eve+0A/6Qf9oh/yHgf69aLHw3MLFpnnztU6zg31XGZVG+41Dwyt6aX6z23x
MmWxec6cuHptn0i9/sdBT8alm2jenwAf2sGHdvChHXxYxy4LyTByeNcv2ndf
4lq4PzDvUzhyOvz3pGjz/oSCXS97X7lsUUcXHh53evNnbeedaLeJr8x7CwbU
azO83juLKrtyoHdjazoVvP92jmHvLarRg8jKfxZJpwa2fhjm4JqS5nf5i/NV
WHP8jfm7tY1HtzQuU0qPL2Uth07cSdGWls+Zo0BBiypVod6YBzdTtO0efYZH
/cv9CfSD99KPhrb30g/OfWe8jd11Sl8n9fDLtH3gAE8VkOT4xlWP1xWuRx+P
DjPP3e/HVUw5vFxfN/acWTKLl3l/AnSUQ4fdBEWOmbdPH+9lYSlrx8V7q5XH
NxzpvczMd7IO+dNtqp53PrrnU7FtUYsql5pj7c0lVqMdfGgHH9rBh3bwwR7O
/9I5uXzzJM03oVZLtxpe6oTTsB4p85O0Xrcnj07191Jt2sVk6HAqSVtar5CH
p+4HH0tf7dyptnlfAnpCL+gpodvLjuO7OKhxHb/bm/exaTfyHg7sKHjT6Kx/
lXJS4Q8/Lxjo8kTr+aSI84kBmdWKEW+mzSn3WOvZbtz09W9dVMitvaF7LQna
melr6mq9s6jGFQuE1noUr1X9IWxgm37Z1JNMOW8VCo7XXvTs0qTnkmyq9qse
0Rt+Mu9X6BRyqs+Kis+1gy3WhPfOkl612tX55vFPTzXKjfsTbOXQ0S/6afTL
1k/6RT/pF/2kX/STftFPvlPIoyZfqBv2QpupPIt1fmJRMWuLDHnfyUEV/uFT
181/WdT8pFLzrMUdVPNKLRblcnytxQ4NWuVw31vltbWDT9Ss+ZHJC/X5ZdPc
CiFb3mtLP7Q+dOuc7gfFj24Y/eGT1na+V+KzKIvakO7LwVT/zxrzkDEv2drB
h3nkeMVf5ja2WNTIsxsblr9h3pdQrFXWuDz1rSpfXFKVyCxOKrbyqLVZf7Sq
yqXLRtzca96HQNy0/BXrvfemuU847dA3g2Nneqq9jwOv7Bn1RIMPfOEDX/Lq
MoP9/Otmf2LMM8w75Nlb82RLulInwZhnmHdYDzQsPH9b2cHmPMO8w3rgWJkH
9RYfijfmTeZRziHlPUjMq3PWdSu7ZcJn47v8Hc/Gvpu1802aewtaPfMekyNf
qjFvM49z7invZWJehw984SPvQ6AfRxa8Djqc07wPgfXexcFrK4+pn1499Ey8
6l85Ubu4ak/+VeEZVYdmnk8edX6j8Sy4tvuvGTKY9y+/9zj/yNVVz8vXjfMo
lMfRONevkqvx2Ut63OlZZfHzbXGeqmT/EJfLetzJuSVpUpcbnmr3nBna9iXm
dzmV2gV0iv373KJdpmG7Z3qrtSO+s8zW42PGkS3UvlG6XV+7nm6djs/1vNpV
6c8yWsy0mge8VNy1qo0L6tja12eP52YvNbL93eUDsnqp9ncbVe651KoWPLrw
oryPl2qQ89XH2UvNdvChHXyczu0uuClZj0OfnUqGb3JQQ5sO8S/60qLcJkUF
Oh5yMMqhoxy6A/vGlp31vad6PTymS/HFf59v5nxxtKanGh2cp9r3OvZMOfNx
vP6e5Ka1rKNj9bx+XJvUxTr+2MqteNBTL6McOsqhazf96sSnu7xVzAWP6Io6
Xlb6YLN3x7zVJ/9icS46/nZJpVJV2lhUr83jZj3X31etyPR39ZtZlFflCVPL
6eObock1x2MNzXsUule8Wcetgc63VNti/Ys4qdy1W/cIa2RVAe6nGv3U10lN
cz6f0z3QqmbPDHByvuykStYcNtWtsVU5NMgY5bjEvJ8BvvCBL3zgCx/4wge+
9Bs56DdykPeSB5P3kgdjl9jp81axu/cNTKfy9LtV5e4Xi2Gn2C12hx1utO7/
8Pd3lP0rn6gU4eet7nRYEP/3OWrX7/dVLdjStEvsFLvETrE77BC7ww7RG3pE
b+iRddWqrB/evdDXWbU6Lr75qYl5nwN+iZ/6963hfPRcsnZzp+/wyLUOqsu6
26GZvczvRnbOnes0prx5D0G7IjkyB9b4l3sHfs3T0rOZea/A4Ab15uYONu8N
oB18aAcf4z4CGx/awYe8jDzt13NB7xbvN+8LIK8izyJvJI8seuQX/0YTzO+0
6o47sDLvZPM7rJJrVpbynm1+d/W+0Y6s4+ea31Xlanvy4MRR5ndn5Q8eLXxn
atrf/0NHOXScf70a9n5p6Cyr8ZS//6ef9It+0i/6Sb/o57Br2eMajk77e3/K
+59wuVPh7QftQtT9o4FbLIon5ZaN++LS6ePssv5LTOXK5pPyAXf7nE1obf4+
nvh87fKwYQ2yJGp8x6XVrli231jzu639jdelmzLDqjLN6TX4eh7z+5+qFVOm
b/7W/N045dBRDl2OR/17buhk/u76dNFBXl3/5d7rkNe3Dzzqbv6umyfl/I65
fmKeUp3amHzgy++Yfc4t9/YbZPLlPXXzxp/t0eOd1mtTo4igURZDTuRGTuRm
3mKceC/94D28902E6810LxKM30Oz78k+KPsi7JP8P2+RbZA=
    "], {{{}, 
      {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNnHn8llP6x+/nfu7n+9w3kzQYjH1nKO2JIiozIhSGUtpkmpQYhRhLm5Ql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          "]], PolygonBox[CompressedData["
1:eJwtmHfUVcUVxR+8+7gzRGIDa1R6MyoigmCDIFjoHaT3zgciClGiSBHpvQgI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          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Thickness[Large], Opacity[0.5], 
         Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwl1nf8j1UYxvGvUWYhK3tmpUKRFUIisilKidCijMiIsklkRpQVQvbMiCKE
UBpkFxmZmZXR+371x+d1Xdd9znl8n+fc5/jla/V6ww5JEolE/aSJRMFUicT+
lInE43REikSiJr0HhXBAvRb9QP0JWhhFcFC9Nh2pXoe+ILdCLnyJ1tiEt9EH
o8xbRz9CBlSz5i6aCV/wGem35gyn9ZBdLQdyYgxGY6vxgbSB8QG0IV0V67HN
WH36N91Gt8bz8Ie8i+bGg9acko9FHceRFo+q71bPRfMgN+bK/+BzTJHP0gHm
TqN30JVqd9It8ga6mfagUzEFk1HWnHPqP/Dn6XUsU/uXzsNU/kK8k/FyfHnc
4hN0gXpVOp/eULuJ0vJDOMG/Sl9DEiRFMsxWz4MWfF76HD1u/UR+PP1Qbsvn
w8NYI5ehnxorS9fK5Wh+FIg18gRjk2Lf6AS5IP8nf5KeCo8q6pWjR/getCe6
4230il5SbxfP4CdaO4Pvgu3ym7Ry7AHWy1XoyOhFfC3XpIXwEibKk6yfyXfF
d3I3WhXV8ZVcLXoNP5pXi36mto6fw78cPSG/QpPgrXh3ebXx5fE94rfJj/E/
Rb/T2fJ6fm588+ir+O40KbpjprzW+IroezpLrsH/zJePfpEXRR/x7aNP5Q70
oNqI+Ga4LF/BLLUl8ZvpNXoVbY23wS9qHWmn6Dukw3K1Rea8xw/DUAzH+zhk
bCQdhSzIig1qK83fSLPJd6M/+mGPWgpj8/hNfHr+MF0sH6Gp5OV8yvhmSI0V
chr6e/xu/jd6u/xNvK98G98f3fi3kAmZsSrOQZxbmjHuAXSNXsAxtdb0RbRC
afMWx7+lnkFOjy7oHO8Zexr7GWeKv4455i2NfYvzG/dB9I7xdjiq1jLuKjwf
Z8nYQiyLMy2nxRt4Pb6nekss4ncZX8PvpAtjLZ887hOslkvRBdGv0Sdy3diT
OH9Rl3eor45+pfPlFnwylIz7Sy5B50f/Rp/KT/JDMBTPxN2i9ix9Gs2xSW4W
fRL3jTWT5Qf4+1EHG+Ta0ZvGmsZ+yE/RRmgS+y83jn7DFHM+ke/ji+Ndvi96
4x30wQxzqse5wCVzLuIvnFG/l36sPjmew38S94XckS+GSlgnP0JHo0KcE7ki
LYKisd6aj+lJOiT2gB8U+0AH03k0DU2NVHF+0B57zc9L8yMflsgJc5fS6fIV
Oli+HH2Mq9Eb6tfoJVTgL9KK0Ut0mrnT0QZbogfjTsJKY7dwM56LQfH+0evm
pIgzgUrxjlionjx6H6fNK0PP0LO4YewCPY9zOC0/bLww/z1OyNvp7ri/kA6d
0Sl6I/oLveJuQs+4Y2KdNWvpD3GfRI9hO78x9h29MUzeFz0Z/wdgZ/Qktqjt
opujt7Ejes74OByNc41SxktiiNpY/KZ2BCWi5zBYbQwOqx2KHoxewiC10cgR
PSznpBMwHs3k5iiOA9FDdD/NbmwcP5Dvx/eNnpez0b34FQPiHWhj9SZoFL2N
pnFG0AAN4740Z0/cP/E+tK5avThbce/J9aO/o9+RBVnj+eYWVd9Hi8W9GO+m
PhaZQ+NsxN8oqMEXSPX/307/AUI+SDQ=
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   GraphicsComplexBox[CompressedData["
1:eJzNWXtYzucbf2sUUVRCKh3eCjmutobh+TpsSQ6TEmOYJYephMxhhslp05Bj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    "], {{
      {RGBColor[1, 0.9, 0.8], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFV2lQlmUUfZ/Lh4iKgJqOjsVH9qvU/qXVUJqtpJYLUCJatkyjlH+aURSX
NLc0zQ3KJZccf1QjTjtUZpraYtOiWJKmoYigUm7IDKidwz2MM1zOfd/3We69
z73nPl/mhMkjX7EoikaFKEoAdgReBFZD7oA+FJgFyYM+HhKDFEDGQUZANkLm
QFIwZibwXUhH6E3AeZC5kOXY4DVgLnAf8G/InRgzCPhr8H347qjeDwD+A8mE
DA8+rgHvfzcf/xvwKOQY9Inm86jHIZ/huR8wH9hNvpj8uiB9I/6V4Lke+AJk
FccBCyBvQV9rbvfr8usDPG+B/iGwHNIf+ljgUnOfRwNnBNfp+4N4LoP+EXBW
8G+d8H5D8Gfq+4HHIXdBVpnv9RRwPnABZCHGjMfzcujrgM9BVjK+wGchK6Cv
B34F+RL617Kd84swN1E+8gxKzNccB/wY0hf6GOD1yOPaH5KkWKVDOkG/BEyD
tEAvh2yWnMS7rpBY5Dpzpj3eXwGegBRi3bt5rsCXIDdDf0zxGKyzJvZVbg3S
O+ZYC6QekgEZjjl98L4MmAJslm3JwcedgvSWndSzg+9VE/l42lMbuY9ck3l1
O95f0/vEyMfSjyLz/L8ALOQ5BB/L/Oka3C/62iTfa6THZA9ti8uOS7KT+x5R
3t5ibk8XjWmRj6yhkaqjSRgzEPiL+X5XtA5j26i512m/fEiS76zTq/KNfnVQ
nvP9E1jrNjxvB3YO/u2yfGnU2R0zr7XBwMWQ6bRJ9bpBuTrDPCYNwJuC+0D7
mxXLuPijUHHbC9kDOYP3nyjfmHd/Ba8jxnCf+bgfzc+nv9aciefTwDOsCcho
coh5DvF8zwL3m9fPz8A3gIshW3nOwWuA+U8/1tNn6McxrpqcAnzcnCd+oo+Q
NOizzc8qrvNibXHdUtXCZcWzUbHjWbC2Nuns3lNtdNV36hxTBJwiG1jfG8Un
BZrbGfpC7D0V+pPm9hZp/EXVE3Ngi/bg+vdj3BDoX5BbzGP8kOJBLiFnHg6e
nzWqX85lTMtUUyeB90EegP4pcFrweHHf4uDPHVU3LTpfcs8SxZn4JufSfuAi
xarUXH8G+G9wXuWYGJ7XBs/FTdBXA18Vt3E+uW6vuZ3vA5cFH/Nd5HlU35Zj
5vYtAeaIW5eZ95xi2cyaGq+62o1vu7gOcHbwnGY+55n3rBXAEeYxX6R3s3VG
T5tz52rg2+Y5NgE4mTFnPM3r+qpqgGe4DpIM/VzwHGJMzgb5Cf0d87g9z94R
3E/6yHlrNXeN/H9RfWmpYtgQ/AwYf45do/HkWp5p+8jzmPn8sHkPZS60i5xX
boUkRZ4jNeK/RuUYeYD5WKKcbBZPpYvnTorrTuN7neqL9XJUNcNcJVdyrbHA
XEiAnA/OC4wRzyRP58K9ClQ75HByCnsNz3y0YvK5+jj7+U7zeVPN/ewjX7hX
PiQn3Ogr7ClTzNfeAfxTcV6q+Vxnjnm/Z3w3mHMN62MPc9B8vWJzLmB/Ym+i
3/XynfG/onzuJX/Tg3MK4zEUmEFd+UH+y4/cNvZSfiM/fAvsgef/zNdnfHm3
aBDf3qv83an1e0k/gLndFc+YYjZGcasIvi/3of1Z4tZxinlMMRurM8qVniPJ
13rkcdrAXjNSe6Vpn3zN3WVu12bgOfOYvGx+92hSLjE/E9SHHtF4zush3+h/
veqcPZr9jTrrfY3m8sy5XqJqkt/3ajy/x7Q+57JHkhOvaa248mWgcqZG9xPe
UxKkc/0T6r+T1Jf2af09WpdrsoYGqKYOBecE9ok/gtc1ebG1z2hcZXA+JMeR
a/spD3IVa8aiQnXCPClW7s0D/iBurzO/u5FHyCG8M/Kuwzr+3tzObPEr48CY
DVEeTYzcRnLHVvUsxpDnQq5lb2CvKpfOGsjU2uSHYeY+bxOvk9dKZRNtmyU+
I9eToyrVm9ijdqgGvzHvgeTHZPU13sXxuvX+wv7K3poa/H6Cv9Z+y/dp0jto
TK5qgLl3QetUq18f0llwTd6N0tW7kpUDVcHvH+yhO7VOuuJ0WrFaqbPkOTZr
7inZnBRu3AF4J2u7o1FnLY9SzVxVv0vQWfDOwn5cI397y69tim21+fcq2bZd
uXzKvOZY52mqOdYea5P7pshH3ncOBr/3k0d7y+a5ujtN1/3qunjgvOput/pv
pfKTXH5EOd9OecAcSFLetxPncx2OiYvjmDu1qre4eJ5cQ55hn6xTjGkz+yXH
0t4FspnrVChuB3Un4d2kuziC/MAedFjxYS50Vp6Qv8nv5PYM9WOeRT/VwET1
N97h2ePSFM9U9cFsnUuz4lkrrqYNrNMesoP5wjW6KW/n419P6I/K9nLVzgHz
HpSl3sX9uU6FeQzKZWOG+kIr/2l99g3+1iVn847LvLnH/LddhdavUi7xW0/l
RapikqqaaKvnLspz2s9+wd82zNFpwP8BspP3Sg==
          "]], PolygonBox[CompressedData["
1:eJwllNlTznEUh9/fGX8AV8aFGeHOcmufabHMhGgjO9kNslOIiCSpKGsLsi9j
GIYphjEUxhJSyVJZsySu3OH5dC6emaf39/Z7zznfz/mGJafELbVQKJQMneAy
f1wMQqE+cAlvgff4AHgih574QPiAD4bueDSE41mwFk+FWPPP9KwZ3uFf4Cv+
HVLws1COH4dz+EfohQ+CT/gx6IInQjleY/6sN4zDD0M+/g3UiGpUrapxLF4C
e/A2WC6HLfgROIPnwSa8DE7jRbAN36fv4OfNa3sN8/F2+If/ZVZr8DfwVr3B
Qnw9JOBFcBQfBhGBz3Q4/tR8duoxBs82n1UJnMR3wQa8FE7haRCP/4bV+F24
E/hMRuFXIRLvC1fwMijE22El/hCqNG/qfaDeIY6/O0MGXgwF+A9Ypl41U7wY
TuClsBf/CSvwkeb/2w22m5+pzvaR0Hdha+AznISPh3WBZ0LZSIB0fCPk4hMg
A98M+apNM8TTYKd5DapF79hhPgPNogIqzXtUr7lw0LwH9ZKlM8Snm3st1Jn3
oF5y4IB5JpSNbNhvniFlSRlVVmeaP3sJ9fgq87PNg0N4EmQG3rN6VyaUjST1
iA8x98UQiSeb/3YdNJhnUFnUOwrxX9A18DP+rSyaZ1+ZyjR/h96lTKTiN6ES
b+U30/E55rOoh1fmGVKWNPPd+Dzz2hug0Tzzyr7OoMA8g8qiziAHXwJ/As+E
svHZfPf0WRs+wjxb2gnths6k42zgBh4FMXgPGG2+Q9qlRu2UeY2qVRmbbV6T
alOG55rPSLPSDs/Cb0Fs4Bm+jU82z7527IV5ppQt7XSieYaUJe1UvHnGlDXd
ARPNa1AtusMW4FOgX+A7VYtPhf54lDJgngFlQTszA18ETYHfAboLoqE68J2r
VpbM7xLVvNb8TtXdWgPP8aEQHviMNKtn5s/0mZ7pTtHdonfex1vN707VVIE/
Nt+9MLhgjrwFmvDr5rWrp2t4hPkz3enN5juh3dAdOg0fY35WHT3h98yzpTu6
Cv8PfMrkiA==
          "]]}]}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], Thickness[Large], Opacity[0.5], CapForm["Butt"], 
         LineBox[CompressedData["
1:eJwNw4dWSAEAANBXf+I3yAiRWUKFrIxSlJCiYZa9s5MZUkhGlE1KQhEiK2Uk
sn7AvefcPonpMWkhQRDUGBkaBIUOc6WrXG22t73lTbP87hF3O8ldxltkmTuN
c7ux7vC025zoFie41VNudrwbjXGTJ93gONcZ7XpLPeECf/rFSqNsdr6f7fK8
Y31qqp1+8pxjfGKHHw33g2d9bJPvHWRffzjCZNtNssJyz/jAOnvM94bXrTXT
5f51mYPtZ695LvWXEa6w24c2Wu9IG5znW1N852gfOcohhtniMy9Y5VD7+9zJ
XvSSlx1gq1O8YrVXHegLE7xmjd9M96tpHnSqL53mHhda7HRfOcO9ZnjImbaZ
6D4XWeIsXzvb/S72sP+c4xvnesAlHjXHNa61wFyPe8y7Dve+9/zjb+/4H7dD
cTs=
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}]},
  AspectRatio->1,
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"Allowed Uncertainty Region\"", TraditionalForm], {3, 3}], 
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0\"", TraditionalForm], {4, 0.2}], 
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0.03\"", TraditionalForm], {5.1, 4}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[CapitalDelta]x\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]p\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{891., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0.0001, 5.773502691896257}, {0.0001, 5.773502691896257}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.701401439073002*^9, 3.701401456300946*^9}, 
   3.7014015187489476`*^9, 3.701401558382606*^9, {3.7014016707858*^9, 
   3.7014017174394865`*^9}, 3.7014040987713394`*^9, {3.7014041709509125`*^9, 
   3.7014041867172728`*^9}, {3.7014145010813603`*^9, 3.7014145141713257`*^9}, 
   3.7015782079949703`*^9, 3.7015841081222115`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bb", "=", "0.0"}], ";", " ", 
  RowBox[{"aa", "=", "0.01"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", 
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"ContourPlot", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"bb", "  ", 
           RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"aa", "  ", 
           RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
     RowBox[{"ContourShading", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"None", ",", "LightBlue"}], "}"}]}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "0"}], ";", " ", 
  RowBox[{"aa", "=", "0"}], ";", 
  RowBox[{"ymax", "=", "10"}], ";", 
  RowBox[{"xmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pl2", "=", 
    RowBox[{"ContourPlot", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"x", " ", "y"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"bb", "  ", 
            RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"aa", "  ", 
            RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", "0", "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
      RowBox[{"ContourShading", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"LightOrange", ",", "None"}], "}"}]}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"bb", "=", "0"}], ";", " ", 
    RowBox[{"aa", "=", "0.01"}], ";", 
    RowBox[{"ymax", "=", "10"}], ";", 
    RowBox[{"xmax", "=", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "aa", "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"pl3", "=", 
     RowBox[{"ContourPlot", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"x", " ", "y"}], "-", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"bb", "  ", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], ")"}], "-", " ", 
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"aa", "  ", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.0001", ",", "xmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0.0001", ",", "ymax"}], "}"}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", "0", "}"}]}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "\"\<Pastel\>\""}], ",", 
       RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", "Green", "}"}]}]}], "]"}]}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"gupmaxp", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"pl1", ",", "pl2", ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7.538", ",", "0.4156"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2212"}], ",", "0.4156"}], "}"}]}], "}"}], "]"}]}],
       "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", 
            RowBox[{"-", "0.2212"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Black", ",", "Dashed", 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"10", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2212"}], ",", "10"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[CapitalDelta]x\>\"", ",", "\"\<\[CapitalDelta]p\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Allowed Uncertainty Region\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]x\), \(max\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"9.6", ",", "0.0"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]p\), \(min\)]\)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.7"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Alpha]=\[Beta]=0\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0.2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<\[Beta]=0, \[Alpha]=0.01\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"8.7", ",", "2"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<gupmaxx.pdf\>\"", ",", "gupmaxp", ",", 
    RowBox[{"ImageResolution", "\[Rule]", "1000"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"Scaled", "[", "2", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6981421607896404`*^9, 3.6981423194846745`*^9}, {
   3.69814249886819*^9, 3.69814254426097*^9}, {3.698142670313827*^9, 
   3.6981426801267633`*^9}, {3.698142719050486*^9, 3.698142817133296*^9}, {
   3.6981431669759502`*^9, 3.69814316921043*^9}, {3.698143336546528*^9, 
   3.6981433375309477`*^9}, {3.698143555603801*^9, 3.6981435996371117`*^9}, {
   3.698143631388647*^9, 3.698143694797907*^9}, {3.698143874432107*^9, 
   3.6981439753275194`*^9}, {3.698144073816571*^9, 3.698144103849247*^9}, {
   3.6981441407416224`*^9, 3.6981442158076854`*^9}, {3.698144270607162*^9, 
   3.6981443007804375`*^9}, {3.698144724564801*^9, 3.698145025684978*^9}, {
   3.6981450856542797`*^9, 3.6981450980685787`*^9}, {3.698145137143668*^9, 
   3.698145155477533*^9}, {3.69814519330167*^9, 3.6981452043900805`*^9}, {
   3.6982313381584234`*^9, 3.6982313646024218`*^9}, {3.698407717089216*^9, 
   3.6984077353443103`*^9}, {3.6984078172715826`*^9, 3.698407844079917*^9}, {
   3.698407886216694*^9, 3.6984079229109564`*^9}, {3.69840795891761*^9, 
   3.698408041942471*^9}, {3.700292452918153*^9, 3.7002924573377576`*^9}, {
   3.7014018453596215`*^9, 3.701401864010705*^9}, {3.7014078366626573`*^9, 
   3.7014078567935495`*^9}, {3.7014079344623213`*^9, 3.701407946605517*^9}, {
   3.7014080814302063`*^9, 3.701408085742906*^9}, {3.7014140148367195`*^9, 
   3.7014140154219007`*^9}, 3.701414073575387*^9, {3.701414117424796*^9, 
   3.7014141178939886`*^9}, {3.701414150622411*^9, 3.7014141813430715`*^9}, {
   3.7014145322689114`*^9, 3.7014145353947344`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJy1nHlYTk/899tLUdqLUN3ZspZ9PVMqSpGKZC2yKyTKnhRlFwnZkn3pi68W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    "], {{{}, 
      {RGBColor[0.87, 0.94, 1], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNm3cYVsWxxs/3nW/XihWVCBZEsIvYYkXUxEYRsKIiRWOh2qMi9gqCiALG
hoSmYAERAaNURRFEIWpiR8EasN/ce40l8/N9v0f+2Gf37JmzdXbmnZk9TXv2
79yvWhTF26koysh3rhTFkEgPR/lvkT9bUd23kWZHerrQ++cifRnlbyKf4/qO
kc91/VmRz4u0m+vmuH6On6m/wzRfRX1Pt0lft0WaHml11G9VVb+7RJoW6alI
O0SqRP2kyHsGzeORPxbp8yifEfkjkTaLdFykyZE+i/qukT8aactIN7gM/feR
z4/0fCHaSaaf5G+h7+7x0O+xrE2kT4PmeK/PmiiviXxGpHujfFfk68b4lkd5
oct7R74k0npRXjfyH1xez/NaJ8pNI3810vpR3jDyNyJtGOWGkRdVlbeI8vJI
G0R5k8g/jLQi0u1B8lVFe8be3RL5B5GuLjSumZGaO5/htd0k2ng6ys3Ym4rK
jP9Zt8O8Ovgb6AdHPsv1PVymzYbRzjORt4j0dUVlxvBE1A+NdGOkiV439uU6
7xHrXFa1dxdEeY8ovx/l7SM1ifRepIFR/07k70baxnN63/N63zSUbzIN7bwV
+T/NG+Q8/y7S3712RxXigbdMwzq+HumEKO9WVX/0T/6222QfX4q0L7wQNNdG
mlBR/YsV7XVn03xdKF/o8vORL6iIz991u7TZvKrxbOJxLfPYGrnf/lG+xuOm
frnLm5o3GPOJ3usnI/0ryu0inxrpi0LrytnYuqJzM8008No080w3f7ttpLam
51y09zfQT3Gb2zqf4vZZ8ydcPtNl+kpV0bAvjPPNivj2TY+bMe9S1d408l79
w3vxs3mbOTZ0fY+o36mqb6nbuqozu3uk77y2z5sf4I+m5rE33Rfnb6H36MeK
zleDyHNVa8E6wJ+/eG1HRFppfobnV1V0Lqj70uUtqzpvO1V0lv8T6YCoH+8y
55rzzTvO+1LTQfNJ5B9XdEYa5Bhj0F0Y8nek63dxnyvd12eRf1qRjH3aY2CM
X7A/FckWvqPdXSuSCR9F2rEi2cAzZ3yIaej3NtMw949Mc7vnuMrzQo6tjrSP
14y129B897PXtklVe7BHRXuCPL3HY/ve+8LYv/X4bw/6eyNtHeUDou6+KDeO
8saxDg2pi3XoHvnm3vdeVdGUbv87t8lYfqroXMx2+6Mi/a4qncQ6cJ5+NM0E
0zcwfzF+zh2y6iuvyd2hAAdHGhvPt0V+a6RxpkGu1ffna9PT7zee16vR5rxI
f7VMXeO927yqMnsx3PvF+GkH3cZe1yLfqCr5VoU3q5JXjAs+QxZvUVWZfdmr
qm+ZY6Oq5kx5jp+/tKzewvScIfQH56tVVeeH/UI+lO6LMXBur7buq1jXMBbG
xDnduKozs73bq7jNtz1uZBr8ln2mkAHJ82J+9NHEtKXp33PfV5tPGNvuXlfm
Ncd828hzZN9+Me+hDwvrx+3N64MLnb/xPmtgjM+8R5+6vMdaPNrKfMO73b0/
X3iP0I+bej85L5tVtY/km7vM3lJGp3J20IXIjfqerbH+2shz55zRLufxn17f
Rl6zjY0B6HMTtz/D/a02xtjU9S2r6ov9fd97wxoMD569uqr5nx3phUh7RupU
kR76ymu+e1W69Rvz064+W63MG4wZXcje7lpVmfEf5m/pa0yc2WHR35FZdXu4
Ht7cy7it/j26jPG2NFbYN/L9vA53Rht3RDognlubvonXBz0B/4IzBvtM7VPV
93+J8j1+pjzY5UHmQ9qnDp5qZZ2xn7+lfkjkv2fMYNfIt6uKH77y+tbXlnmx
Zg9XhWU+sRwbzNkxdr2oonPHml9Skd6fG3Oa4/1Yw55EuipS71rwbqSLg25e
Kbpr4Pus94OS8NWFFfHPmKjbk/MTz+fFd+tFuiDK50e+fk108Ag8utqYbZDX
7LR4v21Nz19GuzcH3YisfimvH/XPURfppki9gnaDmuYz1HWfGM9fbP7pEN/3
je93ifxAzl5VOo68qctgXcqLI28bdF9G+cUkXTXc69M1+tkx0jD4LtprHzQr
2bsof1BKHsO3w8zDq+O5c9AMqGiv2DN007NV1R8fab2sdnpHXy2C/l9Rfj3S
DtHuD/BboXM52Gtbt0OQD2fEWHaINDSe/yepnV6RN66Khrlj4/Ce7x6OvkZG
H0dFfkTQdKlKh50ebWwf6XbLrSHmDewF6nb2fIZbzqBnO5r3mP+BnKXIt4l8
20jLCuGHHeDXQnmzqnTxa6aDZoHL8wu1xbfULfbe7FKobjvTH+Q2aWfnqs4a
suiQSC0sV8FcYC90/j9M1yO+3bEq/IoOfTXp7L4W+fdJ4z8l8oMrooMGPrrW
vLTM9X8sZO8wF+Z3qNtv5P538hhe9/MJxsD0Sxu0d12kjaLcJ9a7QU1n7w3z
9vWRLucMmo7zOzHSpcyn1HvKs2Ks50d+dZJ9d21FdkrdVkHXXFYVFgG3cI7v
8/OlsffXB81jkc+vig6ad6P93pYt9Dkh0sCK8CWYHvtxdqk69NQy9ipSt6ow
/M0V4e1ZQXNe1E0KmierGudMcFGpby6K9JLzd6K+aYzjQuaeJNsudP1G7hcs
dHHWHB/lHMf7Pua37tHmi1XVsSfsDbxB/lpF2Gmgywd475a6DB17wp4ip+A5
+O1XbL4Wv7/gsw8Wm+DxvOY+aKeOleHzJW5nV7B9jO0Vlw/0GBkzNj7rj52+
hfcLu7JP0PcoNTfwB7YKdgpnGcyKjmNsPHOuX7HMon3kFuW6HOPdepYTjf0t
eB3cPjFrfdm3ppzxeD4g+q1EfkdVegIdwdqPqmrf4cd7zLd/Yg8inxb5OZH6
RfmpLD0z1OdlduSj/XwlcreU7oK/hpjHvop8qtvFFuvn+U6Bzvx2VlZ5auQ7
FdJfO4MrSslW1niCzxVjG+fxw8+c3xE+w1cFXZNSz/hVGH/d99LH6392VvnJ
rDGNcpunlFoX1mQS7+L56Cw7tH9F9ubMJJ4fGPmSeP8n+oXfonwO6xDlP7NG
Qf94ls3J/oInsVtvrchXA5a6xW3yjH4El3YJOdGkJroZ0ce5zCny5aXK9wfN
00l9DYh8etIYrox8s6BZUtUc8Auhh9G550Z769Y0B3AUPLbAZ5gxgG+xJ24p
pb/qfqiehexu5sI8FsX7sznPhXD5DV7bbbLqL0+Sg9hHnQvJyBaWz5zpMyy3
FiXxzF+S+IYye7gi0kNV2VzYX5Q5r+wz+z3Y78e4nuex5hNssLHmh7lV2Tr/
dt04149xPXgFLDPecvJGy1/k7dOWw/A25elryUdy5Mx9/rax5efDpp+F/Iv0
SKSFhfIXI5+MjHTdLJeRk0/Eej5e6v2l7pd+3io1TsbbpqL3fMv54Myc7vM6
xWcWXxeYbI3P1FTTTKiPvyI+n2pex68JZkK24NcEI4IBllclx1v6nE33vBaU
wjFgmEOzfGf3J/kdu5vHJnrt6HNyPM+oSi+wHpRnuW6m5z7d9J94nWaaBn9P
N58LfDZnWlawZrOqa9G6nYNiHNtFvm+S37SrefLpGPP0Ujz1iHmPs8/YZ1te
vZxU7pCkg+dYDoyN5+fhlaQ1m+J1wzcw37y0q3XqSUGzyDzEHiJr0ZVgroeS
7O4Tk9aPNsGCk/3NI0m6Ar2GLkA/v2CePCvGvrAqObpHVv24JJ2JTkWugxEW
ud9JSf6ARyzbkQOcm8ej/pXIH0uaH2V4YWlV2JpzN9rPlKckzeXOJEzdyXyy
Our+bt5Any/zXKeU4mNw7JaRv2GeBet0tj6l7nXX71wK+1L3CzjadLS93O0/
6TJ44udSGJtx/FQK34JzfyyFV8GtFzqH//9Typ7oYPnXwfyJbj/b47nIbcDz
YP8VPsvIDXwlnD1kZXvzIfqqnfnwh1KymXeTfF7gQ2xqsDO+F3ROW/Phs0ly
qHPS+T3W+m5BPH8R396KTynS0VGusc9JdsHzkZ8N5otyRv9G+bgorxPl86Lc
NsrrZq3TF16rKbYpWMOeQXNMlFPQvGK8tSTJhzQo0uEVybA1nvulpdaC8s1R
bhmpFunrqvQ3PEPbq93+VNcjZ7Cvsb2x2berqIwNe6/l/CLz4NduZ7zbPraQ
PY1djQ0OvgZn94jyVhWVqUeHgPvRLa8Zzz+UpWcOMf2D0d5P8CA8UJU9hb1z
f6nnLQq9/9FlbC3KO0a+j7+l/hd4zu00rmhszOuv4KZIjZA1peigecjlrQq9
J1BFuXmhcotCvD/Z/E9/tM/7Mt5X3SZ0lME++5d6R/04l8Ek+3kMtP9wktyY
mKTLwbDYa+Ae8A/y7BB4IOp+H/mEUuu+TqQNI22ALi9k62ALgY0n+v0ptG+a
k5HPka8P1onyxhXRsxfrRd26psFWw2b7vb+d6G/ABRuXwgzobvQ6PPZR1DWI
dHGh9xuZBlx2nGX1pFJ9QzfJNIz5O8/hbOt92gTPY0ce6PIGFY2Hea1TUT1j
+7bUuBnzBI//GPN8inRQIXsXuxf7/bOk9Tw8yUeDbw5f3LqmwWeAX264y7zH
vsW2HWaZw958kuRHmZHl7wGH0d7KJLn/UeSrk87TUUn+KXx/+GBHOp9YyOeI
fY9PAFuZMWIvE+chjkAM6PMk3bBPlk8R2wC7YKj1/m5um3lMLyRHe1p+4RvD
70b/R3s8jAvfPL4CfHHds3zQh0U+xPPaK4t3Jnpt8QXiE8Q/iQ8ffFv3GeL7
wVeGfYC9gGz6Lqn8bZLvF7wJZsb/in8Ln9vxpc4q5/T/k843vnn6IOaAvw4Z
iiztkaQHerg/3uP7xBe3VymfDv6MmmXdwYXkOngGPL6wFN1K07c0b6yf9e2p
STqshXXfyZZL+Bvw463weJ7x/tF3dj1+yDLaOSi+7ZbE1weZn/FLg8vB5NjZ
3fzMWTzQawvPHmC+xYfNGmFHEr/D1qCMbw8bHl8r/sKvPJaTSskXZMsJpWQK
8gQ9gb44K8lHuZ1leF2mX1VI36B3zk96bmzZiP8VOV6PC1Lfr5CuQmedm6TD
0GV/SrI/GX/XKFez5nVmki9zd+93p1JyFhk7zXuCfUQMDZsF+4n4GGtKmXga
9jV2NnrsD8Z+dV3SvVDsANumZyG7vKufN8yi3yDL9icuA87Hn4/tgo+ImACx
Aewe/Pr4m/D/4B8YaPp+7os1wF+1s+nAg+1K+eB+cbv4WoiXXuPyZlk0m2bF
+7CT8O1clPTdJln+Pvx++BGJbzAO5nuB7X3idVXvA36qk0vZtOgO5oQPBF8I
+uRk16NPTjQ/oMc6mx/+aFn/h8i3zqL5Xdb7E0zTyM9b2d490+eW2DW2IWs1
wLbq3CQ7BHyNX6VjqT1mfzu7L3TKllnvtsiyabFt5ySNA5nOuPD/oG/qvhjq
9y9kk2Obz4/8iiTdg22KTw49x/zR8x3dL3M6yXNvn7UmjbPsWL6dHfldpeIW
Hxayj4f7TB1TU2yAMw92x5/zQSF/DDY0Ppk9S/mtwPi7WA9hq14QdT1L2S3k
YH1wPrGhH/wtOfPDz4PPB92Gvwn6Hv62h9vh2/3dPuuxi33gN6XfbONf/V1R
N6IUr4ABaQ87+gbbFfjnsC16l8L4+Kn6uq+dsupb4Acq9a4+7z6mud7tLE3y
J9zmdQOn9DP9qCQ76sAsnYHuQDcOTrLJiTOAScGj4AQw5sBSegh7CB8TegN7
CPpe1nPou6HRxv5RHoBcy+J9ythDezp+QT/YPfiJwEoHZLU/Iqkt1gr77r4k
WxF792B8ksjoLLuKMnOgTI6dha2JvQ7Gud/fTo18VKm1gCfQITdbj0w2L9V9
LuTsezINeolYN7EAYj2T3c6Hxq0PlMKSR9YU58KnUcGvXwrbI2cmWoaA+akn
doyNNqSU7hpaKrYF/RFZ9YdntcU7eAM+GWoayrSFH5K6Qaa53fXQ0N4wnwvm
x/khxkT9naZpV1M9c4Ef7/bYKI80f64wr+Jz6FBTPTSDTc8YRpqG+mGeC2PH
xh7ldSXHj4dtjKwDx4PL7ytlG4AlOtVEw3fYDbxrFvWjS+F7ZB02BPQ/2D54
wDKE/EGXkS2UfzQN3zf3ft3nvuh7tNtE3tI+tOztKI8TO2BsKVuA8hjLqDEe
fyO3wzN2w1X2E85L9omVku3gfTAuOIG6ca6Ht8a7fh2XscVK09AnWBZ8C5bF
HsaPwdqCQ8GO4Eb8iPicsT/uyrJ5/5CEKxcUorkzy+Y9IurvzrKj/5gUY9yn
JruemOFeNdnqxAxb1WTPE+vbuyZbHf9ly5rs7uFZNsKR4NysGOJ1WfiXcf9q
42fFXC7MwnX4VMF2YELowYXzCsWoXjWWJv7EfIlTUT8/Uuug3cbf4tOgTfwV
F3qsjBM/QN3n90ykRZFeQhfEOn5Wymf7mssPRLlX1pzPz/JRrOe5L433n5b6
7hOX8Sfz3eduB1z6QilZssz1tN0nazy9s3A+sUKw/tCsOOaQyA+LfDvP/eas
OOBNWfifMjZAm8ibujzL88CHOSirzduy7BraxLY5IvLmLh8eebPab/HYDb2/
/bL2sm+W72UD7+kFWTT9HfOdXyo2RsyZZ+K//Wp6RoZw55F9B7PNNw3641Hj
DerBvXP9LVh1Zmlfa0XYGHxCW9Chx0ngZOI7fy9V5lv8Rdh0v9rVFc2DMud0
suU29+jgBWyu4a7/0Bjgfcsf2pvjNt8u5ZfEH7TCOgN9cWzMf0aUn0mSQast
96CdYXruvrX1+A+NNWlck21wdRZvDwQvEW+I8hXEmZPw2D1ZdsTWpj82yRc6
MupnM9ZISyLN9TlYio3pnHd/i/Syefo50y7mbGT547pm+WzB5PU7eO1cZu2J
EeIHJn+mFD57xvXsz1OFZAVn7Vm3TX/E2Fd4HZD3H1jmz/Ce0iZ2E34B/AOs
92qv+Z7xblWhGNz1hXwMl0S6KdJlkf4c6cZIl/q5VVYsdm/Wyu8vj7RjViyz
eeS3uO6KSLc6v7KQrwv7CDvomiRst1vQ3+A+6aOxYy+sP3dnuGeDLcxdD+6E
YGdxV+S2QrYX92W424FdM8r98e7iJBu4YbQ/stCYeDei0Lh5vtvzvNltDShk
qzUt5JPeoVCsClmDPfZWkj+EO9bsyUzvS58kO4r7Eaw5Pn3kQVPfv0A+sHfj
I02wrCfHR7Hcsgnbj/s23CfDbzAt3o3zN+8m+XDeS5JfyEX6eBJdZbrWjml9
iB8+nv/qd1PQhX7+IMl/tC1xiXh+yO8ejzTaz49FetDPjxbqi+fhhfYJXhgW
6Trzy8ulyncUivEtLmUbw4NrzGtrzJPwJ76slaX8Vy9GvqpUTPAe63TONHqM
84LcQ+/h10am7FuTHxw5gt7Dr41OedntMA7yj93mS+7rRY+L+pfX0hmMebXH
x9gO9lk4JFLLSB8XOh8jfL7udlvM4WLP/RPrnQauZ17oZ3zr6ClsUOLcKwvF
d98xf52XpafPzbJ9+poO3wY+O/wbnY0HwAUnWo+jzxdkrcmZkZ/vs8Y57FTI
du8W6U7vD3t2l/cNXsd/gF8P38h7pWwSbKJTjTfAHTOzdMl0/EM1YWWwKDZF
PV4NvsC/D8Y42XgGXMPcVniuyJQPvIb7J2H5X5KeV3iN+xuv0A7xAWJ8+Mwf
sbxiHfDn4CfFR9rL8oQ5z8kaw2nYW5YxvMMP3cRyZl4Wn5yRtUY3ex3mZu3R
6Vl7eb15Gp8SPiHiF5d63VhD/DTIBvwWfSwrrvT7u9Y6H8O99vRxt9/1LfTt
APcxzOcFOYUsG+X+7/S7y/z9jZ7nLR73S+Y/ePsS98d3yEXaGeQz/ITPNDE0
8DpnijsixJVPyIq144M4Jev8T/E3o/0dMoB7MPh9TsqST69Zjzzo98iGg72n
7C13WrmPRWwH/x2yDf8ha3+671Bxv5L7bTMsz/H5QcM+nOa7bexnF8f0n7A+
7mJ+7+o7ZsiAM2uKhyEnzvBdr2nWA8ShbvW61mU/eV32j/DeYIsdVZNNhL11
tPmc+6rc95pj3Q8GOCaJ9jjTgwHbGPuxFuh+8CzyGlmP/Ab3HWG8B44+zHiS
Njq4nXGmRZbfn2XTdErCKa2NpSe7bXQKOudXve69AmeABbA10Cus+6gsf91x
SZgGbNMuCdccamwDPj3c+PMB7yf9dK7J5gSbYcdgM2PLoLcHmY/RJVPNN+B9
7jKCzeu67SmfjduK3/T/rd6HAeZT3i22PEZ+gg3w9aLfsXfb14Q94cvZnufY
LN/JQdZxcwvhrynOoXswa5/6Jt2PBCOvSVpjcNM8xp+1BzfiZ8vqa1gSXz/r
vXzStPRxbxafw+/3eI0nmL8meM9HOmc/8ZUQU+JeALoEPXJoIVvk+VJ65p1S
d8u2L3SHDTwN7uWsgQmwX7BTlxsb8J7Y9UDjZJ4pI7+R48jZd13ubf37vnEg
2Bg8DYb+3HiD9ml3mc/1W6YBP2PDvuXyBx4rMvs9j5m6Fa5n/LQL/RiP83WP
lXaRG/AV+/CG58j/Q+g1/Lb8o4QOJ57C/0noTGIQ3JcgDoIvm/9X2rv8tvui
T+5mEK8hRjPZugP7Ej3xiHVHA5eJx3H3Y7Db5y7HEPfLd0/U9U5FvnHG9obn
wpjJecZ3xv0E/IP4XsAGC4wfiPkSVybGwb9xHT02nml/svMp7ot7Evi08fNi
a2InIx9WGku8aPzyknEFd7CI+V2SJcPgtbGWZWPr5zIrdv6vpLtoxNcvy8Ki
vYxHuZdGnP7yLLx9rjE3Yzjf48A25X4ztik2K/cysenvcj/ojf414YSrbYdS
xsYc7vcPFZJlyDTuXHDO+psePTfa+uQO58ihpcZn8OedbmO05/ek5Q4xq5es
B+ElfHfcE8DfsK99DuA4ztoezjl7YLCWLnMG8VtzT4v2qFtY/hbDotzS5+Uz
6z/6XOS9WOX9QZ+DK1eVv+FBcuYEDl5s+QbNYo+ZfInL+OwpQ/upv6/7QshZ
E2yPpV4TaJa6TfJXXSZuQBnatknyHz1Q548RlrlXWgY/5PVlr4hRE7chpkCc
El/0A1lrdFwhfxd+OPxo+Oj2KxRjONKJmATYEx8b/jD8bMQoOpuOGBy+MzAn
sWX89Pje8cHji8fvjq3VirUvhCHJW1rGIGuQP+zzpt5r4hi0zff7ehxHuI02
zKOQbYwsR6ZPS7o381QS/97ldcFWf8Z03Mci7kJ8Ct8yvj/8fsuS70lEvjDJ
594y674cPnDGv3ekw933Ph4Lz/g+8JvgrybGTkyJuAz+feQo/ElMHt8wcQd8
j/gl8WfiT5rl8aE/2kVqW0intPXedHH+a31F9zzYR/6p4c43Ma8eWRi+ZxZ2
7RrpzEJ7wt5yh6Gv67Ad+K9qudf6NLdN32dEah+pg9sgP97fkXeMdLpp27ut
juaNU81HjLW326KNXv6GZ2yZ0/x8uL893mvZyc+HuV/ab2FeZP9bu66d9+B4
0zX3e/ZkR+fs1fNZOLJb5Od5Hem7md/DRzuZv+iD+zXEK3tE+VzPh2/O8frx
jN6hjK7p5/l3L8TLh3mMx5r2FKdzTM++QcuZAXcg66Z5Txu6X+yg9a3X7siS
y8OyYrXsM/dA5vu7uq+IHEzGvzP8G8Xdho4eG/vGHYSHfTbnFpKv9H2Ldcat
kQ/O0ge3Z51J5gE/fmxe5GwiY5G5yIzrkmJjO+BHTdKXG2X5ied5jPiP8R0z
xubWLeBk/tnCL41vmTt8xK5WRT4+yf6ckHQXkLt8X0R+QtJdtNFJPjgw4Jy1
eBS+qvvpmF8bx7QeTLqPyL3EQ7LuNXK/sXWWXw2Z8Zz56fTit3Nwmvf9VPPB
Oa6Dd88znxBP7u932JCXmPYyP19h3+MU896f/W6A9fFVWX32crvMg3Pb23vW
18/dzGd9Pc/e/gY+7Wfe6+JxnWs+YyzYu9wbIebMvTt8gw2s15A14DXsgfrZ
7uq1wN4Aj7d3f4yxLoNYj7/5uzqOfszfzPZ34PRmxhTYHfck3aVcnOQrfW6t
/ZtiXiRWgAzEr35DFka5MQuz4S8A712TZYdcm/Uf3j89N+aP3OBMFVky/c2k
MzTRZ5X7NPhkti8UnyK+hJwYbb56Lun/3yWW4cSBieWBq5FLyBPkCzpugvVc
/6SY9+is/26JDfHPMnge/YweR1+j89Hdq3yGDvE5AoOgF8AGYJNrC8nDvd0f
eg+ZtL/5HNnSJlKTrLg88Xn25WC3yZyZ+z+S9O861jV3JNl647Nidejght7f
1m6X/4VftU6sGTchw7jPio+0qfmkjcfIeTnU3x/ptWGsdb3FO/TgBsYAxOjG
GFvg7z7OdgPttfKciZFxVwxZ8at9VcjeOiPpfs7PkZ+edD/np8gf8D0Q7oNw
17Ot7eWOSXdqv0nCp2AfcEAdg4JJ+ScYH2z9HhI59h7/JSM/iedxR6WL5/+K
sR44bbTbAFchG1t6vptn4QdwxPeWccynbjdiR4IlOZfgyUXGmux9a7dT1yF7
eV3AuPg/iKfwPyb/rBL77pJ07+s/SWcCu7y754Dtir+lbrvyzD/ofMudr38n
+SL/N/LTku4U/Zjkp+E93xLzHGucRwxkbiGZjvxAvjAHbERwG/gGrImsQkat
KMQvzIf4M3FxfAvIPuQTcoq4MfFf+BFZRZvI0Y7mL84c9y26+dyCZ3u7D/wM
vfyM3+x8P4NvNzbugh/BBC28jvB8s+I3fMC7u5P8IJOz5PU5Ht9+/m4n82Uz
f7O/68CBnc33nNFOHi/PxDmId4yzH/I8j6+OdxkH/NTQZf6bABeCL1kP4uL0
Rwx8tOXUVV5XZD3/JfOvL77L/0uyYe7L+p8DnAqmxC/a2LqJ2PsDbpf7lNyr
vCXy/wK7aYGH
          "]], PolygonBox[CompressedData["
1:eJwtl3f012MUx7+j5zktu0LSUBHnaGinvfs1tSft3a9dNDW00BCpaBIRyqho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          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Thickness[Large], Opacity[0.5], 
         Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwV1HegFWIYwOGThpSkokFoysxoadHVHjS1h257KCVpT7ddtGloq2hpR3to
72FklZYQimx63j+eft/33tO9557znps3uWudLqkSicQ8/5xPm0gkpUsknuVn
51+oxU/sZBcjWc0qVjKCHQxgAx1I7/+312q6XfuznnbcbNZWt9GPdbQhnXlr
3Upf1tKKtObJuoU+rKElacxf1M304h733nqvfq1f0YLU7rX50vkLTtOcm8xq
8bnzZ3xKM1KZ1aSEcxk+4RQJs/+1OKWZ5j6dP5wbksG5k96iHfU3GvArv3Od
+3xtoS5iGA+4p+iD+jxFnUsxz3k+DzPQPY8O0ndZQFH3q3qNAxzkEEPI62tD
NZ8O1vu1EPkpSAGKmc8hi3NWbqe7+0yeIrP7n/oXR8nmXlLv0Ff0bxpxjDvN
stPD+R8ac5wcZjl51flfmnCCXGZ30dP5P5pykrvNniM3r7kX0+J843yGp1kS
r49Z6Xg+TI33SF/Qh3S4nuVbzjGfR81H6SM6WgvrY3zsPIbdVHfvrBn1Vj5y
rqIfalWtoxvZxCzqspx6zOZtjynPHGZzxOww9ePx7l21gnbRZG1JOV5yf0df
17k6QSvpotgTurln0pf1Nn0mHhf7wUQqm73H4qh7bWY4z4zHxueDsmbv66TY
HX1DK+qbsU+6ljWsZx0XzB/XsVpDf9TJekXHUcT5O73M4vjejGcFH8TPp2x8
NuI9i73WffEasTc+N+znrfjdKUcJj0vSS1zkSfcn4nPovJRlTGFPPJfYUV+r
pD/Ea8D38bPNWsXfrng+8Z5RlyWxs1SJ76FVtYeujL838b65T9B6sUcsjZ2l
mvlUra49dRVtqBCvvdanActiX6kRv1PssPbS1bSlovskbUgjlrOC3vThKP3o
yy7a0Z79NGYLG+jPAI4xiIGxw3SgIwdowtbYWwYzhOOxXwxlN51i1zlIU7bF
vpPCME4wIj5L7Ikdjb3lEM3YzkZGMoqTjGE0e2PXY185THN2sCn2iXGcit2L
PWRf7DjdOUILdrKZG+du340=
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   GraphicsComplexBox[CompressedData["
1:eJzNWXtYzucbf2sUUVRCKh3eCjmutobh+TpsSQ6TEmOYJYephMxhhslp05Bj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    "], {{
      {RGBColor[1, 0.9, 0.8], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFV2lQlmUUfZ/Lh4iKgJqOjsVH9qvU/qXVUJqtpJYLUCJatkyjlH+aURSX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          "]], PolygonBox[CompressedData["
1:eJwllNlTznEUh9/fGX8AV8aFGeHOcmufabHMhGgjO9kNslOIiCSpKGsLsi9j
GIYphjEUxhJSyVJZsySu3OH5dC6emaf39/Z7zznfz/mGJafELbVQKJQMneAy
f1wMQqE+cAlvgff4AHgih574QPiAD4bueDSE41mwFk+FWPPP9KwZ3uFf4Cv+
HVLws1COH4dz+EfohQ+CT/gx6IInQjleY/6sN4zDD0M+/g3UiGpUrapxLF4C
e/A2WC6HLfgROIPnwSa8DE7jRbAN36fv4OfNa3sN8/F2+If/ZVZr8DfwVr3B
Qnw9JOBFcBQfBhGBz3Q4/tR8duoxBs82n1UJnMR3wQa8FE7haRCP/4bV+F24
E/hMRuFXIRLvC1fwMijE22El/hCqNG/qfaDeIY6/O0MGXgwF+A9Ypl41U7wY
TuClsBf/CSvwkeb/2w22m5+pzvaR0Hdha+AznISPh3WBZ0LZSIB0fCPk4hMg
A98M+apNM8TTYKd5DapF79hhPgPNogIqzXtUr7lw0LwH9ZKlM8Snm3st1Jn3
oF5y4IB5JpSNbNhvniFlSRlVVmeaP3sJ9fgq87PNg0N4EmQG3rN6VyaUjST1
iA8x98UQiSeb/3YdNJhnUFnUOwrxX9A18DP+rSyaZ1+ZyjR/h96lTKTiN6ES
b+U30/E55rOoh1fmGVKWNPPd+Dzz2hug0Tzzyr7OoMA8g8qiziAHXwJ/As+E
svHZfPf0WRs+wjxb2gnths6k42zgBh4FMXgPGG2+Q9qlRu2UeY2qVRmbbV6T
alOG55rPSLPSDs/Cb0Fs4Bm+jU82z7527IV5ppQt7XSieYaUJe1UvHnGlDXd
ARPNa1AtusMW4FOgX+A7VYtPhf54lDJgngFlQTszA18ETYHfAboLoqE68J2r
VpbM7xLVvNb8TtXdWgPP8aEQHviMNKtn5s/0mZ7pTtHdonfex1vN707VVIE/
Nt+9MLhgjrwFmvDr5rWrp2t4hPkz3enN5juh3dAdOg0fY35WHT3h98yzpTu6
Cv8PfMrkiA==
          "]]}]}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], Thickness[Large], Opacity[0.5], CapForm["Butt"], 
         LineBox[CompressedData["
1:eJwNw4dWSAEAANBXf+I3yAiRWUKFrIxSlJCiYZa9s5MZUkhGlE1KQhEiK2Uk
sn7AvefcPonpMWkhQRDUGBkaBIUOc6WrXG22t73lTbP87hF3O8ldxltkmTuN
c7ux7vC025zoFie41VNudrwbjXGTJ93gONcZ7XpLPeECf/rFSqNsdr6f7fK8
Y31qqp1+8pxjfGKHHw33g2d9bJPvHWRffzjCZNtNssJyz/jAOnvM94bXrTXT
5f51mYPtZ695LvWXEa6w24c2Wu9IG5znW1N852gfOcohhtniMy9Y5VD7+9zJ
XvSSlx1gq1O8YrVXHegLE7xmjd9M96tpHnSqL53mHhda7HRfOcO9ZnjImbaZ
6D4XWeIsXzvb/S72sP+c4xvnesAlHjXHNa61wFyPe8y7Dve+9/zjb+/4H7dD
cTs=
          "]]},
        "0"],
       Annotation[#, 0, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{7.538, 0.4156}, {-0.2212, 0.4156}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{10, 10}, {10, -0.2212}}]}, 
   {GrayLevel[0], Thickness[0.001], Dashing[{Small, Small}], 
    LineBox[{{10, 10}, {-0.2212, 10}}]}},
  AspectRatio->1,
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"Allowed Uncertainty Region\"", TraditionalForm], {6, 6}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]x\\), \\(max\\)]\\)\"", 
      TraditionalForm], {9.6, 0.}], 
    InsetBox[
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]p\\), \\(min\\)]\\)\"", 
      TraditionalForm], {0.2, 0.7}], 
    InsetBox[
     FormBox["\"\[Alpha]=\[Beta]=0\"", TraditionalForm], {6, 0.2}], 
    InsetBox[
     FormBox["\"\[Beta]=0, \[Alpha]=0.01\"", TraditionalForm], {8.7, 2}]},
  Frame->True,
  FrameLabel->{
    FormBox["\"\[CapitalDelta]x\"", TraditionalForm], 
    FormBox["\"\[CapitalDelta]p\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{817., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0.0001, 10.}, {0.0001, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6984078291459713`*^9, 3.698407845055938*^9}, {
   3.6984078885844574`*^9, 3.698407926256386*^9}, 3.6984079602896085`*^9, {
   3.6984079938943977`*^9, 3.69840804284249*^9}, 3.700292462440506*^9, 
   3.700292623931185*^9, {3.7014018488856597`*^9, 3.701401868589037*^9}, 
   3.7014041279978247`*^9, {3.701407849689489*^9, 3.701407857652928*^9}, 
   3.7014079902088737`*^9, 3.70140802419681*^9, 3.7014139742342834`*^9, 
   3.701414017821083*^9, 3.7014141223045645`*^9, {3.7014141529255533`*^9, 
   3.701414182789832*^9}, 3.7014145361748247`*^9, 3.7015782086278424`*^9, 
   3.701584108444957*^9}]
}, Open  ]]
},
WindowSize->{1140, 808},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 784, 21, 69, "Input"],
Cell[1345, 43, 6613, 165, 278, "Input"],
Cell[7961, 210, 2130, 52, 164, "Input"],
Cell[10094, 264, 1070, 29, 69, "Input"],
Cell[11167, 295, 1276, 36, 50, "Input"],
Cell[12446, 333, 1752, 36, 50, "Input"],
Cell[CellGroupData[{
Cell[14223, 373, 2754, 60, 107, "Input"],
Cell[16980, 435, 17673, 326, 656, "Output"]
}, Open  ]],
Cell[34668, 764, 1745, 36, 50, "Input"],
Cell[CellGroupData[{
Cell[36438, 804, 2833, 61, 107, "Input"],
Cell[39274, 867, 17550, 325, 622, "Output"]
}, Open  ]],
Cell[56839, 1195, 1869, 38, 50, "Input"],
Cell[CellGroupData[{
Cell[58733, 1237, 2986, 63, 107, "Input"],
Cell[61722, 1302, 17507, 324, 729, "Output"]
}, Open  ]],
Cell[79244, 1629, 397, 7, 30, "Input"],
Cell[79644, 1638, 1802, 34, 50, "Input"],
Cell[CellGroupData[{
Cell[81471, 1676, 1821, 42, 69, "Input"],
Cell[83295, 1720, 5279, 106, 561, "Output"]
}, Open  ]],
Cell[88589, 1829, 1784, 34, 50, "Input"],
Cell[CellGroupData[{
Cell[90398, 1867, 1824, 42, 107, "Input"],
Cell[92225, 1911, 5263, 107, 617, "Output"]
}, Open  ]],
Cell[97503, 2021, 1860, 35, 50, "Input"],
Cell[CellGroupData[{
Cell[99388, 2060, 1886, 43, 107, "Input"],
Cell[101277, 2105, 5301, 107, 624, "Output"]
}, Open  ]],
Cell[106593, 2215, 1932, 36, 50, "Input"],
Cell[CellGroupData[{
Cell[108550, 2255, 2009, 44, 107, "Input"],
Cell[110562, 2301, 5262, 106, 613, "Output"]
}, Open  ]],
Cell[115839, 2410, 13982, 377, 639, "Input"],
Cell[CellGroupData[{
Cell[129846, 2791, 4692, 99, 88, "Input"],
Cell[134541, 2892, 38763, 655, 590, "Output"]
}, Open  ]],
Cell[173319, 3550, 13829, 375, 639, "Input"],
Cell[187151, 3927, 12115, 352, 639, "Input"],
Cell[CellGroupData[{
Cell[199291, 4283, 4826, 101, 88, "Input"],
Cell[204120, 4386, 38348, 650, 603, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242505, 5041, 8360, 204, 355, "Input"],
Cell[250868, 5247, 31759, 558, 890, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282664, 5810, 8913, 243, 374, "Input"],
Cell[291580, 6055, 53332, 909, 881, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344949, 6969, 3032, 86, 164, "Input"],
Cell[347984, 7057, 32269, 739, 556, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380290, 7801, 4781, 128, 202, "Input"],
Cell[385074, 7931, 48079, 814, 921, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433190, 8750, 8890, 224, 355, "Input"],
Cell[442083, 8976, 42989, 736, 868, "Output"]
}, Open  ]]
}
]
*)


